Algorithms for the Generation of Snarks

The essential requirement for a cubic graph to be called a snark is that it can not be edge-coloured with three colours. To avoid trivial cases, varying restrictions on the connectivity are imposed. Snarks are not only interesting in themselves, but also a valuable test field for conjectures about graphs that are not snarks and sometimes not even cubic. For many important open problems in graph theory it is proven that minimal counterexamples would be snarks. We give two new algorithms for the generation of snarks and results of computer programs implementing these algorithms. One algorithm is for snarks with girth exactly 4 and is used for generating complete lists of girth 4 snarks on up to 40 vertices. The second algorithm lists snarks with girth at least 5 and is used for generating complete lists of such snarks on up to 38 vertices. We also give complete lists of strong snarks (in the terminology of Jaeger) on up to 40 vertices.

==> minisnark.c <==
/* Compile: clang -march=native -O3 -o minisnark minisnark.c
   add -DGIRTHX if the girth is at least X\in{5,6,7}.  This gives a very small speedup, but well...
   If used for more than 40 vertices, also compile it with -DLARGE

   The snarks are written to stdout in multicode. This is a binary code where the first unsigned char is the number of vertices. The vertices are always numberered
   1,...,|V|. After this first unsigned char the list of LARGER neigbours for each vertex 1,...,|V|-1 follows. Each list is closed by 0. As the last vertex can have no larger neighbours
   anyway, for this vertex no list end no end-of-list character are necessary.

   So the code for K_4 would be (as unsigned chars) 4 2 3 4 0 3 4 0 4 0 and for K_{3,3} e.g. 6 2 3 4 0 5 6 0 5 6 0 5 6 0 0

   To see a list of options, just run minisnark with option h.

   If compiled with -DGETSPLITS=x with x a number it only runs to the split level x and counts the number of branches starting there.
*/


/* Also small cyclic cuts can be detected early, but it did not help at all. Either it cost even more trying to detect them (running explicit tests) or it simply didn't help -- when
   just performing the tests at the end and storing the edge to which one has to backtrack to destroy the detected cut. Though fewer graphs were tested at the end, the computation
   time was not shorter. */
/* From constructed 2-factors conclusions can be drawn which edges must not be inserted as otherwise one gets a 2-factor contradicting canonicity or even an even 2-factor.
   Also here the cost was higher than the benefit. Only slightly higher, but more complicated and slightly slower is not a good thing...*/
/* The result that the smallest snark with oddness 4 has 44 vertices would only give a tiny speedup, so it is not used  as otherwise the results would not be independent
   tests of snarkhunter. */

// author: Gunnar Brinkmann

#include<stdlib.h>
#include<stdio.h>
#include<limits.h>
#include <unistd.h>
#include <sys/times.h>
#include<memory.h>
#include<string.h>
#include<ctype.h>
//#include<strings.h>

#define FFSLOK
#define KNOTEN 64 // larger than necessary, but faster than the really necessary value
#define LONGTYPE unsigned long int
//#define NUMBERTYPE char
//#define NUMBERTYPE int
#define NUMBERTYPE short
// tests showed that going to char is slower -- short is a compromise: fewer space than int, but more than char, but still fast

#define LAST_STORELEVEL ((nv>>1)-1) // for a smaller value, the edges inserted after this level must be stored and added before calling "weitermatchen()"

#define bit(i) (((LONGTYPE)1)<<(i))
#define DELBIT(a,i) ((a)&=(~bit(i)))
#define SETBIT(a,i) ((a)|=(bit(i)))
#define IS_SET(a,i) ((a)&(bit(i)))
#define NOT_SET(a,i) (!((a)&(bit(i))))
#define EMPTYSET ((LONGTYPE)0)
#define ALLBITS1 (~((LONGTYPE)0))
#define COMPL(x) (allvertices & (~(x)))
#define WITHOUTFIRST(x) ((x)&((x)-1))
#ifdef LARGE
LONGTYPE bit2value[KNOTEN];
// As even and odd numbers are treated separately, the same shifts can be used for an even and an odd number
#define bit2(i) (bit2value[i])
#else
#define bit2(i) (((LONGTYPE)1)<<(((i)-4)<<1))
// maximum length of cycle in 2-factor: 35 -- then the shift is (35-4)*2=62, so maximum number of vertices 40
// as even and odd numbers are treated separately, one has 4bits for counting, so OK up to 40
#endif
#define SETBIT2(a,i) ((a)+=(bit2(i)))
#define DELBIT2(a,i) ((a)-=(bit2(i)))
// As even and odd numbers are treated separately, the same shifts can be used for an even and an odd number


#define LESS_THAN_2BIT(a) (((a)&((a)-(LONGTYPE)1))==((LONGTYPE)0))
#define ATLEAST2BIT(a) ((a)&((a)-(LONGTYPE)1))
//#define ATLEAST2BIT(a) (POPC(a)>=2) seems to be slower
#define MORETHAN2BIT(a) ATLEAST2BIT((a)&((a)-(LONGTYPE)1)) // (POPC(a)>2)
#define ATMOST2BIT(a) (!MORETHAN2BIT(a))
#define ATMOST1BIT(a) (((a)&((a)-(LONGTYPE)1))==EMPTYSET)


//#define FFSL(x)  (__builtin_ffsl(x))
#define FFSL(x)  (ffsl(x))
#define SMALLEST(x) (FFSL(x)-1)
#define SECONDSMALLEST(x) (SMALLEST(WITHOUTFIRST(x)))
#define POPC(x) (__builtin_popcountl(x))
#define CTZL(x)  (__builtin_ctzl(x))
#define SMALLEST_CTZ(x) (__builtin_ctzl(x)) // for these one must be sure that x is not 0
#define LARGEST_CLZ(x) (63-__builtin_clzl(x)) // for these one must be sure that x is not 0
#define SECONDSMALLEST_CTZ(x) (__builtin_ctzl(WITHOUTFIRST(x)))


#define MIN(a,b) ((a)<(b)?(a):(b))
#define MAX(a,b) ((a)>(b)?(a):(b))
#define EVEN(x) (((x)&1)==0)
#define ODD(x) ((x)&1)

#ifdef GETSPLITS
unsigned long int numberbranches=0UL;
#endif
int splitlevel=-1, splitcounter;
int mod;

#if (defined(GIRTH7))
LONGTYPE faraway[KNOTEN]; // wordt permanent overgeschreven
#endif


int cycstat[KNOTEN]={0}, cyccalls[KNOTEN]={0};

int (*endtestf)();
LONGTYPE (*set_OK_distances_pointer)(int v);

#ifdef FFSLOK
LONGTYPE _gbu;
#define FORALLELEMENTS(xx,yy) for (_gbu=xx, yy= FFSL(_gbu)-1; yy>=0; _gbu&=(_gbu-1), yy= FFSL(_gbu)-1) 
// define local variable _gbu if needed in several places
#define FORALLELEMENTS_NOINIT(yy) for (  ; yy>=0; _gbu&=(_gbu-1), yy= FFSL(_gbu)-1) // only useful after FORALLELEMENTS first.
// define local variable _gbu if needed in several places


LONGTYPE _gbu2;
#define FORALLELEMENTS2(xx,yy) for (_gbu2=xx, yy= FFSL(_gbu2)-1; yy>=0; _gbu2&=(_gbu2-1), yy= FFSL(_gbu2)-1)
// define local variable _gbu2 if needed in several places
#endif

int nv, nvh, girth, doublegirth, ne, finalne, isolimitne; // ne is the number of edges not in the initial 2-factor, so nv/2=nvh in the end
int maxlength, maxlength_odd, maxlength_even; // the maximum length of a cycle (resp. odd cycle) in the initial 2-factor
int cyclevector[KNOTEN]; // cyclevector[i]=k als er k cycles van lengte i in de originele 2-factor zitten.
LONGTYPE bitgraph[KNOTEN], initialgraph[KNOTEN], work_bitgraph[KNOTEN];
LONGTYPE dist2bitgraph[KNOTEN]; // vertices at distance at most 2 -- BUT: only vertices with degree _2_ and distance at most 2 are guaranteed to be in the set.
LONGTYPE dist3bitgraph[KNOTEN]; // vertices at distance at most 3 -- BUT: only vertices with degree _2_ and distance at most 3 are guaranteed to be in the set.
LONGTYPE allvertices, refset_o=EMPTYSET, refset_e=EMPTYSET, globalwithdeg3, globalwithdeg2;
int firstvertexof[KNOTEN+2]; // firstvertexof[i]: which vertex is the first in the cycle with vertex i. For the first vertex in the cycle it is set to 64
int previous_in2f[KNOTEN], next_in2f[KNOTEN]; // what is the previous resp. next vertex of vertex i in the initial 2-factor. Most of the time i-1, resp. i+1
unsigned long int counter=0UL, remember_counter=0UL, remember_time=0UL;
int representation[KNOTEN]; // Only describes the graph together with the initial 2-factor. representation[i] is the neighbour of vertex i not along an edge of the 2-factor
// one could also reconstruct the graph by "entry representation[i] is the larger of the two vertices of the ith edge inserted", but during comparison that might be slower

int incycle[KNOTEN]; // incycle[i]: in which cycle of the initial 2-factor is vertex i -- starts at number 0
int firstofcycle[KNOTEN>>2]; // firstofcycle[i]: what is the smallest vertex in cycle i
int cyclength_van_top[KNOTEN]; // cyclength_van_top[i] is the length of the cycle of the initial 2-factor containg i
int firstnumber[KNOTEN][KNOTEN>>2]; // firstnumber[i][j]: what is the first number of a cycle of length i in the 2-factor if j cycles have already been numbered?
LONGTYPE outgoing[KNOTEN>>2]; // outgoing[i]: the set of all neighbours of vertices in cycles i
LONGTYPE outgoing_upto[KNOTEN>>2];
LONGTYPE setcycle[KNOTEN>>2]; // setcycle[i] the set of vertices in cycle i
LONGTYPE setlargercycles[KNOTEN>>2]; // setcycle[i] the set of vertices in cycle i

int numbertwofac[KNOTEN]={0}; // numbertwofac[i]: how many twofactors containing edge number i with the same signature are there when ne==i
LONGTYPE *the_twofactors[(KNOTEN>>1)+1];
int maxnumbertwofactors[(KNOTEN>>1)+1];
NUMBERTYPE *the_cyclengths_van_top[(KNOTEN>>1)+1];
LONGTYPE *the_vertices_with_given_cyclength[(KNOTEN>>1)+1];
// these three arrays of pointers point to lists of 2-factors and some fields with data fror these 2-factors. The number of items in all three fields will always be the same.
// The index, so e.g. the i in the_twofactors[i], is the number of edges inserted into the initial 2-factor when the 2-factor was constructed (so it contains that last edge)

LONGTYPE deg3nb_global[KNOTEN>>1][4]; // deg3nb[i][j]: set of vertices of degree 3 with j neighbours of degree 3 when i edges have been inserted into the start-2-factor

LONGTYPE forbiddenlength, forbiddenlength_odd; // which lengths can nver be in a contradicting 2-factor and which lengths can never be in such a factor if an odd length has already been found

LONGTYPE allowedstrong[KNOTEN>>1][KNOTEN]; // allowedstrong[ne][i]: met welke toppen mag i bij optie strong nog verbonden worden als er al ne
// niet-2fak-bogen zijn zonder dat er een boog tussen precies 2 oneven cykels in een 2-faktor zou zijn

typedef struct isodata
{
  LONGTYPE *twofac;
  NUMBERTYPE nextpos;
  LONGTYPE numbered;
  LONGTYPE numbers_given;
  NUMBERTYPE number[KNOTEN];
  NUMBERTYPE invnumber[KNOTEN];
  NUMBERTYPE *cyclength_van_top;
  LONGTYPE *vertices_with_given_cyclength;
  NUMBERTYPE numbercycles[KNOTEN];
} ISOSTRUCT;

ISOSTRUCT **the_isodatapointers[(KNOTEN>>1)+1];
ISOSTRUCT *the_isodatastructs[(KNOTEN>>1)+1];
int numberisopointers[(KNOTEN>>1)+1], maxnumberisopointers[(KNOTEN>>1)+1];
int numberisostructs[(KNOTEN>>1)+1],  maxnumberisostructs[(KNOTEN>>1)+1];

struct tms timestruct;

#define UPTO(i) ((((LONGTYPE)1)<<((i)+1))-1)
#define LARGERTHAN(i) (~UPTO(i))

#define ADD_EDGE(i,j) { SETBIT(bitgraph[i],j); SETBIT(bitgraph[j],i); ne++; representation[i]=j; representation[j]=i;}
// Only if the edge {i,j} was the last edge added to both:
#define DEL_EDGE(i,j) { DELBIT(bitgraph[i],j); DELBIT(bitgraph[j],i); ne--; } //  representation only valid for deg 3 vertices, so it does not have to be reset

#define ADD_EDGEBG(bitgraph,i,j) { SETBIT(bitgraph[i],j); SETBIT(bitgraph[j],i); }
// Only if the edge {i,j} was the last edge added to both:
#define DEL_EDGEBG(bitgraph,i,j) { DELBIT(bitgraph[i],j); DELBIT(bitgraph[j],i); }

#define CLEARGRAPH { int i; for (i=0;i<KNOTEN;i++) { bitgraph[i]=(LONGTYPE)0; } }

int given_sequence=0, writeoutput=1, mincon=3, quiet=0, strong=0; // the mincon only helps to get rid of graphs with trivially too small cyclic connectivity. It does NOT guarantee a certain cyclic connectivity
int wanted_sequence[KNOTEN/2];
int testgap=4;

int cyclelengths[KNOTEN], howmanycycles[KNOTEN], numbercycles, numberoddcycles, use_oddness_result= 0;

int nextlevel_numbernotyetfixed(LONGTYPE twofac[], int nextpos, LONGTYPE numbered,	LONGTYPE numbers_given,NUMBERTYPE number[], NUMBERTYPE invnumber[],
				NUMBERTYPE cyclength_van_top[], LONGTYPE vertices_with_given_cyclength[], NUMBERTYPE numbercycles[]);
int cycl_con();

void writeset(char st[], LONGTYPE set)
{
  int i;
  fprintf(stderr,"%s:",st);
  for (i=0; i<(8*sizeof(LONGTYPE));i++) if IS_SET(set,i) fprintf(stderr," %d",i);
  fprintf(stderr,"\n");
} 

void writeset2(LONGTYPE set)
{
  int i;
  fprintf(stderr,"{");
  for (i=0; i<(8*sizeof(LONGTYPE));i++) if IS_SET(set,i) fprintf(stderr," %d",i);
  fprintf(stderr," }\n");
}

void writesetp1(char st[], LONGTYPE set)
{
  int i;
  fprintf(stderr,"%s {",st);
  for (i=0; i<(8*sizeof(LONGTYPE));i++) if IS_SET(set,i) fprintf(stderr," %d",i+1);
  fprintf(stderr," }\n");
}

void writeset2p1(LONGTYPE set)
{
  int i;
  fprintf(stderr,"{");
  for (i=0; i<(8*sizeof(LONGTYPE));i++) if IS_SET(set,i) fprintf(stderr," %d",i+1);
  fprintf(stderr," }\n");
}


void writelist(LONGTYPE list[], int number)
{
  int i;
  fprintf(stderr,"-------------%d elements-------------------\n",number);
  for (i=0;i<number;i++) writeset2(list[i]);
  fprintf(stderr,"--------------------------------\n");
}

void writegraph(LONGTYPE g[])
{
  int i;
  fprintf(stderr,"-------\n %d vertices, %d non-2-factor edges :\n",nv,ne);
  for (i=0; i<nv; i++) { fprintf(stderr,"%d: ",i); writeset2(g[i]); }
  fprintf(stderr,"--------\n");
} 

void writegraphp1(LONGTYPE g[])
{
  int i;
  fprintf(stderr,"-------\n %d vertices:\n",nv);
  for (i=0; i<nv; i++) { fprintf(stderr,"%d: ",i+1); writeset2p1(g[i]); }
  fprintf(stderr,"--------\n");
}

void usage(char name[])
{
  fprintf(stderr,"Usage: %s v g [cx] [q] [n] [t] [m a b] [S] [F x1 x2 ...xk] [f x1 x2 ...xk]\n",name);
  fprintf(stderr,"v and g: Generate 3-connected snarks on v vertices with girth at least g>=4. \n");
  fprintf(stderr,"cx: with x a number -- generate only snarks with cyclic edge connectivity at least x\n");
  fprintf(stderr,"q: Suppress some output -- e.g. the intermediate output, reporting time and number for each set of initial cycles.\n");
  fprintf(stderr,"n: don't output any graphs, just count.\n");
  fprintf(stderr,"m a b with 0<=a<b: Only generate part a of in total b disjoint parts that together form the whole set of graphs.\n");
  fprintf(stderr,"S: only generate strong snarks.\n");
  fprintf(stderr,"F x1 x2 ...xk: only generate snarks that have a 2-factor with cycle lengths x1,...,xk.\n");
  fprintf(stderr,"f x1 x2 ...xk: only generate snarks where the initial 2-factor with cycle lengths x1,...,xk is canonical.\n");
  exit(1);
}


LONGTYPE set_OK_distances_3(int v)
{
  return allvertices & (~(bit(v) | bitgraph[v]));
}

LONGTYPE set_OK_distances_4(int v)
{
  return allvertices &(~dist2bitgraph[v]);
}

LONGTYPE set_OK_distances_5(int v)
{
  //  LONGTYPE set;
  //int i;

  return allvertices &(~dist3bitgraph[v]);

  /*set=bit(v) | bitgraph[v];
  FORALLELEMENTS(bitgraph[v],i) { set |= dist2bitgraph[i]; }
  return allvertices &(~set);*/
}

LONGTYPE set_OK_distances_6(int v)
{
  LONGTYPE set;
  int i;

  set=bit(v) | bitgraph[v];
  FORALLELEMENTS(bitgraph[v],i) { set |= dist3bitgraph[i]; }
  return allvertices &(~set);
}


LONGTYPE set_OK_distances_atleast7(int v)
// returns the set of vertices of degree 2 to which v can be connected, together with possibly some degree 3 vertices.
// there can be deg 3 vertices too close -- they must be deleted later!
// girth must be at least 3. So the distance must be at least girth-1.
// first computes the set of vertices at a smaller distance -- that is: at most girth-2 and then complements it
{
  LONGTYPE set, inlist;
  int i, distances[KNOTEN], list[KNOTEN], ll, pos, top;

  // compute all vertices that are at a smaller distance
  set=bit(v) | bitgraph[v];
 
  ll=0;
  FORALLELEMENTS(bitgraph[v],i) { list[ll]=i; distances[ll]=6; ll++; set |= dist3bitgraph[i]; }
  // the initial value 5 takes into account that working from real distance d when the neighbours are considered, vertices at distance 3 are added

  inlist=bit(v) | bitgraph[v];
  for (pos=0; (pos<ll) && (distances[pos]<girth); pos++)
    {
      top=list[pos];
      FORALLELEMENTS(bitgraph[top] & (~inlist),i) { set |= dist3bitgraph[i];  list[ll]=i; distances[ll]=distances[pos]+1; ll++; SETBIT(inlist,i); }
    }
  // as it is only applied for graphs with girth at least girth, one doesn't have to test again for being in the list already -- otherwise vertices
  // could be added to the list twice -- but that would also not produce errors

  return allvertices &(~set);
}

void givenumbers(LONGTYPE g[], int v, int nextnumber, NUMBERTYPE number[], NUMBERTYPE invnumber[], LONGTYPE *numbered, LONGTYPE *numbers_given,
		 int direction, int call)
// numbers a component in a 2-regular graph in a certain direction
// if (call>0) numbered and numbers_given are already OK
{
  int next;
  LONGTYPE notseen;

  if (call==0)
    {
      number[v]=nextnumber; invnumber[nextnumber]=v;
      SETBIT(*numbered,v);
      SETBIT(*numbers_given,nextnumber);
      nextnumber++;
      notseen= ~bit(v);

        if (direction==0) next=SMALLEST(g[v]); else next=SMALLEST(g[v]&(g[v]-1));
      
      while (next>=0)
	{
	  number[next]=nextnumber;  invnumber[nextnumber]=next;
	  SETBIT(*numbered,next);
	  SETBIT(*numbers_given,nextnumber);
	  nextnumber++;
	  DELBIT(notseen,next);
	  next=SMALLEST(g[next] & notseen); 
	}
    }
  else
  {
      number[v]=nextnumber; invnumber[nextnumber]=v;
      nextnumber++;
      notseen= ~bit(v);
      
      if (direction==0) next=SMALLEST(g[v]); else next=SMALLEST(g[v]&(g[v]-1));
      
      while (next>=0)
	{
	  number[next]=nextnumber;  invnumber[nextnumber]=next;
	  nextnumber++;
	  DELBIT(notseen,next);
	  next=SMALLEST(g[next] & notseen); 
	}
    }
}


void add_isodatapointer(ISOSTRUCT *p, int ne_p)
{
  ISOSTRUCT **dummy;

  if (numberisopointers[ne_p]==maxnumberisopointers[ne_p])
    {
      dummy=the_isodatapointers[ne_p];
      maxnumberisopointers[ne_p]*=2;
      the_isodatapointers[ne_p]=malloc(sizeof(ISOSTRUCT *)*maxnumberisopointers[ne_p]);
      if (the_isodatapointers[ne_p]==NULL) { fprintf(stderr,"Do not get memory for %d isodata pointers -- exit(1).\n", maxnumberisopointers[ne_p]); exit(1); }
      memcpy(the_isodatapointers[ne_p],dummy,sizeof(ISOSTRUCT *)*numberisopointers[ne_p]);
      free(dummy);
    }
  the_isodatapointers[ne_p][numberisopointers[ne_p]]=p;
  numberisopointers[ne_p]++;
  return;
}

void add_isodatastruct(LONGTYPE *twofac,  NUMBERTYPE nextpos, LONGTYPE numbered, LONGTYPE numbers_given,
		       NUMBERTYPE number[],  NUMBERTYPE invnumber[],  NUMBERTYPE *cyclength_van_top,
		       LONGTYPE *vertices_with_given_cyclength, NUMBERTYPE numbercycles[], int ne_d)
{
  ISOSTRUCT *dummy, *max;
 int i;

 
   if (numberisostructs[ne_d]==maxnumberisostructs[ne_d])
    {
      dummy=the_isodatastructs[ne_d];
      maxnumberisostructs[ne_d]*=2;
       the_isodatastructs[ne_d]=malloc(sizeof(ISOSTRUCT)*maxnumberisostructs[ne_d]);
       if (the_isodatastructs[ne_d]==NULL) { fprintf(stderr,"Do not get memory for %d isodata structs -- exit(1).\n", maxnumberisostructs[ne_d]); exit(1); }
       memcpy(the_isodatastructs[ne_d],dummy,sizeof(ISOSTRUCT)*numberisostructs[ne_d]);
       // unfortunately some pointers might still lead to old structs -- but they are all in the list ne_d:
       max=dummy+numberisostructs[ne_d];
       for (i=0;i<numberisopointers[ne_d]; i++)
	 { if ((the_isodatapointers[ne_d][i]>=dummy) && (the_isodatapointers[ne_d][i]<max)) { the_isodatapointers[ne_d][i]=the_isodatastructs[ne_d]+(the_isodatapointers[ne_d][i]-dummy); }}
       free(dummy);
     }

  dummy=the_isodatastructs[ne_d]+numberisostructs[ne_d];
  dummy->twofac=twofac;
  dummy->nextpos=nextpos;
  dummy->numbered=numbered;
  dummy->numbers_given=numbers_given;
  memcpy(dummy->number,number,sizeof(NUMBERTYPE)*nv);
  memcpy(dummy->invnumber,invnumber,sizeof(NUMBERTYPE)*nv);
  dummy->cyclength_van_top=cyclength_van_top;
  dummy->vertices_with_given_cyclength=vertices_with_given_cyclength;
  memcpy(dummy->numbercycles,numbercycles,sizeof(NUMBERTYPE)*nv);
  
  numberisostructs[ne_d]++;

  add_isodatapointer(dummy, ne_d);

}

int nextlevel(LONGTYPE twofac[], int firsttop, int nextpos, LONGTYPE numbered,
	      LONGTYPE numbers_given,NUMBERTYPE number[], NUMBERTYPE invnumber[], NUMBERTYPE cyclength_van_top[],
	      LONGTYPE vertices_with_given_cyclength[], NUMBERTYPE numbercycles[])
{
  int direction, top, buur, runnextpos, nextcyclength;

  nextcyclength=cyclength_van_top[firsttop];

  for (direction=0; direction<2; direction++)
    {
      givenumbers(twofac, firsttop,  firstnumber[nextcyclength][numbercycles[nextcyclength]], number, invnumber, &numbered, &numbers_given, direction, direction);
      // the second "direction" is also the call number
      numbercycles[nextcyclength]++;
      for ( runnextpos=nextpos; runnextpos<nv; runnextpos++) // the alternative representation can be compared at most as long as the original
	{
	  if (IS_SET(numbers_given,runnextpos))
	    {
	      top=invnumber[runnextpos];
	      if (IS_SET(globalwithdeg3,top))
		{ buur=SMALLEST(bitgraph[top]&(~twofac[top]));
		  if (IS_SET(numbered,buur))
		    {
		      if (number[buur]<representation[runnextpos]) { numbercycles[nextcyclength]--; return 1; }
		      if (number[buur]>representation[runnextpos]) break;
		    }
		  else // de buur zit in een andere cykel die nog niet genummered is. Dus op naar de iteratie die daar de twee mogelijkheden toetst.
		    {
		      if (nextlevel(twofac,buur,runnextpos,numbered,numbers_given,number,invnumber,cyclength_van_top, vertices_with_given_cyclength, numbercycles)) { numbercycles[nextcyclength]--; return 1;  }
		      break;
		    }
		}
	      else
		{
		  if (ne<=isolimitne) add_isodatastruct(twofac, runnextpos, numbered, numbers_given, number,  invnumber, cyclength_van_top,
				    vertices_with_given_cyclength, numbercycles, ne);
		  break;
		}
	    }
	  else // not yet set -- new cycle
	    {
	      if (nextlevel_numbernotyetfixed(twofac,runnextpos,numbered,numbers_given,number,invnumber,cyclength_van_top, vertices_with_given_cyclength, numbercycles))
		{ numbercycles[nextcyclength]--; return 1;  }
	      break;
	    }
	}
      numbercycles[nextcyclength]--;
    }
      
  

  return 0;
}



int nextlevel_numbernotyetfixed(LONGTYPE twofac[], int nextpos, LONGTYPE numbered,
				LONGTYPE numbers_given,NUMBERTYPE number[], NUMBERTYPE invnumber[], NUMBERTYPE cyclength_van_top[], LONGTYPE vertices_with_given_cyclength[], NUMBERTYPE numbercycles[])
// Here numbers are given to cycles that have not yet been reached, but must be numbered -- e.g. a second 5-cycle after the first has been numbered, but it has
// no connection to the first 5-cycle.
// returns 1 if the representation is smaller, 0 else
// Only tests the component of the vertex given number 0
{
  int i,top,buur,direction, nextcyclength,runnextpos;
  LONGTYPE _gbu, worknumbered, worknumbersgiven, filter;
  // first try: only look at consequences of the first cycle

  // first determine which cyclelength nextpos should have:

  for(i=0; numbercycles[cyclelengths[i]]==howmanycycles[cyclelengths[i]]; i++);
  nextcyclength=cyclelengths[i];
  numbercycles[nextcyclength]++;

  if (ne<=isolimitne) filter=allvertices; else filter=globalwithdeg3;

  
 //for (i=0; i<nv; i++) // i=0 and original direction is just what is stored in representation[]. The reverse direction still has to be tested
 // if ((local_cyclength_van_top[i]==cyclelengths[0]) && IS_SET(globalwithdeg3,i))
    FORALLELEMENTS(vertices_with_given_cyclength[nextcyclength]&filter&(~numbered),i)
     for (direction=0; direction<2; direction++)
       {
	 // eerst nummeren in de gewone richting
	 worknumbered=numbered;
	 worknumbersgiven=numbers_given;
	 givenumbers(twofac,i, firstnumber[nextcyclength][numbercycles[nextcyclength]-1],number,invnumber,&worknumbered,&worknumbersgiven,direction,0);

	 for (runnextpos=nextpos ;runnextpos<nv;runnextpos++) // the alternative representation can be compared at most as long as the original
	   {
	     if (IS_SET(worknumbersgiven,runnextpos))
	       {
		 top=invnumber[runnextpos];
		 if (IS_SET(globalwithdeg3,top))
		   { buur=SMALLEST(bitgraph[top]&(~twofac[top]));
		     if (IS_SET(worknumbered,buur))
		       {
			 if (number[buur]<representation[runnextpos]) { numbercycles[nextcyclength]--; return 1; }
			 if (number[buur]>representation[runnextpos]) { break; }
		       }
		     else // de buur zit in een andere cykel die nog niet genummered is. Dus op naar de iteratie die daar de twee mogelijkheden toetst.
		       {
			 if (nextlevel(twofac,buur,runnextpos,worknumbered,worknumbersgiven,number,invnumber,cyclength_van_top, vertices_with_given_cyclength, numbercycles))
			   { numbercycles[nextcyclength]--; return 1;  }
			 break;
		       }
		   }
		 else
		 {
		   if (ne<=isolimitne) add_isodatastruct(twofac, runnextpos, worknumbered, worknumbersgiven, number,  invnumber, cyclength_van_top,
				     vertices_with_given_cyclength, numbercycles, ne); 
		   break;
		 }
	       }
	     else // the next number belongs to a new still unreached cycle
	       {
		 if (nextlevel_numbernotyetfixed(twofac, runnextpos, worknumbered, worknumbersgiven, number, invnumber, cyclength_van_top, vertices_with_given_cyclength, numbercycles))
		   { numbercycles[nextcyclength]--; return 1; }
		 break;
	       }
	   }
       }
    numbercycles[nextcyclength]--;
  return 0;
  }

int smaller_rep_isostruct(LONGTYPE twofac[], int nextpos, LONGTYPE numbered,LONGTYPE numbersgiven,NUMBERTYPE number[], NUMBERTYPE invnumber[],
			   NUMBERTYPE cyclength_van_top[], LONGTYPE vertices_with_given_cyclength[], NUMBERTYPE numbercycles[])
{
  int top, buur;

  for (  ;nextpos<nv;nextpos++) // the alternative representation can be compared at most as long as the original
    {
      if (IS_SET(numbersgiven,nextpos))
	{
	  top=invnumber[nextpos];
	  if (IS_SET(globalwithdeg3,top))
	    { buur=SMALLEST(bitgraph[top]&(~twofac[top]));
	      if (IS_SET(numbered,buur))
		{
		  if (number[buur]<representation[nextpos]) return 1;
		  if (number[buur]>representation[nextpos]) return 0;
		}
	      else // de buur zit in een andere cykel die nog niet genummered is. Dus op naar de iteratie die daar de twee mogelijkheden toetst.
		{
		  if (nextlevel(twofac,buur,nextpos,numbered,numbersgiven,number,invnumber,cyclength_van_top, vertices_with_given_cyclength, numbercycles))
		    { return 1;  }
		  break;
		}
	    }
	  else
	    {
	      if (ne<=isolimitne) add_isodatastruct(twofac, nextpos, numbered, numbersgiven, number,  invnumber, cyclength_van_top,
				vertices_with_given_cyclength, numbercycles, ne); 
	      break;
	    }
	}
      else // the next number belongs to a new still unreached cycle
	{
	  if (nextlevel_numbernotyetfixed(twofac, nextpos, numbered, numbersgiven, number, invnumber, cyclength_van_top, vertices_with_given_cyclength, numbercycles))
	    { return 1; }
	  break;
	}
    }
  return 0;
}


void smaller_rep_init()
{
  int i,j,k,length;
  LONGTYPE marks, set, _gbu, *vertices_with_given_cyclength, *twofac;
  NUMBERTYPE *local_cyclength_van_top; // in the new 2-factor -- not the one used for construction
  // first try: only look at consequences of the first cycle

   marks=allvertices;

   twofac=the_twofactors[0];
   vertices_with_given_cyclength=the_vertices_with_given_cyclength[0];
   local_cyclength_van_top=the_cyclengths_van_top[0];

   // first assign the length of its cycle to each vertex v: local_cyclength_van_top[v]
   for (k=girth;k<=maxlength;k++) { vertices_with_given_cyclength[k]=EMPTYSET; }
   for ( ; marks; )
     {
       i=SMALLEST(marks); DELBIT(marks,i);
       set=bit(i);
       // must have two unmarked neighbours
       for (j=SMALLEST(twofac[i]), length=1; j>=0 ;  j=SMALLEST(twofac[j]&marks)) { DELBIT(marks,j); SETBIT(set,j); length++; }
       vertices_with_given_cyclength[length] |= set;
       FORALLELEMENTS(set,j) local_cyclength_van_top[j]=length;
     }
   return;
}

int smaller_rep_list( int which_ne, int number_in_list, LONGTYPE startset)
// returns 1 if the representation is smaller, 0 else
// Only tests the component of the vertex given number 0
// startset is the set of vertices that might be new starts for isomorphism -- so the set of vertices of the last edge for old 2-factors and all deg 3 vertices for new ones
{
  int i,j,k,top,buur,nextpos,direction, length;
  NUMBERTYPE number[KNOTEN], invnumber[KNOTEN], numbercycles[KNOTEN];
  LONGTYPE numbered, numbers_given;
  // the sets of vertices that have been numbered and the set of numbers that have been assigned.
  // Note that on higher levels these numbers need not be contiguous
  LONGTYPE marks, set, _gbu, *vertices_with_given_cyclength, *twofac;
  NUMBERTYPE *local_cyclength_van_top; // in the new 2-factor -- not the one used for construction
  // first try: only look at consequences of the first cycle

   marks=allvertices;

   for (k=girth;k<=maxlength;k++) { numbercycles[k]=0; }

   twofac=the_twofactors[which_ne]+(nv*number_in_list);
   vertices_with_given_cyclength=the_vertices_with_given_cyclength[which_ne]+(nv*number_in_list);
   local_cyclength_van_top=the_cyclengths_van_top[which_ne]+(nv*number_in_list);

   if ((which_ne==ne) || (which_ne>isolimitne))
     {
       // first assign the length of its cycle to each vertex v: local_cyclength_van_top[v]
       for (k=girth;k<=maxlength;k++) { vertices_with_given_cyclength[k]=EMPTYSET; }
       for ( ; marks; )
	 {
	   i=SMALLEST(marks); DELBIT(marks,i);
	   set=bit(i);
	   // must have two unmarked neighbours
	   for (j=SMALLEST(twofac[i]), length=1; j>=0 ;  j=SMALLEST(twofac[j]&marks)) { DELBIT(marks,j); SETBIT(set,j); length++; }
	   vertices_with_given_cyclength[length] |= set;
	   FORALLELEMENTS(set,j) local_cyclength_van_top[j]=length;
	 }
     }

   if ((vertices_with_given_cyclength[cyclelengths[0]]&startset)==EMPTYSET) return 0;

  numbercycles[cyclelengths[0]]=1; // here only those cycles are used and only one -- and that one starts at 0
 
 numbered=numbers_given=EMPTYSET;
 //for (i=0; i<nv; i++) // i=0 and original direction is just what is stored in representation[]. The reverse direction still has to be tested
 // if ((local_cyclength_van_top[i]==cyclelengths[0]) && IS_SET(globalwithdeg3,i))
 FORALLELEMENTS(vertices_with_given_cyclength[cyclelengths[0]]&startset /*globalwithdeg3*/,i)
     for (direction=0; direction<2; direction++)
       {
	 // eerst nummeren in de gewone richting
	 if (NOT_SET(numbered,i)) // the vertex is in another cycle than the previous, so the sets numbered and numbers_given have to be recomputed
	   { numbered=numbers_given=EMPTYSET;
	     givenumbers(twofac,i,0,number,invnumber,&numbered,&numbers_given,direction,0);
	   }
	   else givenumbers(twofac,i,0,number,invnumber,&numbered,&numbers_given,direction,1);
	 for (nextpos=0;nextpos<nv;nextpos++) // the alternative representation can be compared at most as long as the original
	   if (IS_SET(numbers_given,nextpos))
	     {
	       top=invnumber[nextpos];
	       if (IS_SET(globalwithdeg3,top))
		 { buur=SMALLEST(bitgraph[top]&(~twofac[top]));
		   if (IS_SET(numbered,buur))
		     {
		       if (number[buur]<representation[nextpos]) { return 1;}
		       if (number[buur]>representation[nextpos]) break;
		     }
		   else // de buur zit in een andere cykel die nog niet genummered is. Dus op naar de iteratie die daar de twee mogelijkheden toetst.
		     {
		       if (nextlevel(twofac,buur,nextpos,numbered,numbers_given,number,invnumber,local_cyclength_van_top, vertices_with_given_cyclength, numbercycles)) { return 1;  }
		       break; // nextpos loop
		     }
		 }
	       else
		 {  
		   if (ne<=isolimitne) add_isodatastruct(twofac, nextpos, numbered, numbers_given, number,  invnumber, local_cyclength_van_top,
				     vertices_with_given_cyclength, numbercycles, ne); 
		   break;
		 }
	     }
	   else // the next number belongs to a new still unreached cycle
	     {
	       if (nextlevel_numbernotyetfixed(twofac, nextpos, numbered, numbers_given, number, invnumber, local_cyclength_van_top, vertices_with_given_cyclength, numbercycles))
		 { return 1; }
	       break;
	     }
       }
  return 0;
  }

void init(int cyclelengths[], int numcycs)
{
  int i, nvsofar, limit, evencycles, next;
  LONGTYPE _gbu;
 
  numbercycles=numcycs;
   for (i=4;i<nv-4;i++) howmanycycles[i]=cyclevector[i]=0;
  
   if (!quiet)
     { fprintf(stderr,"Initial 2-factor: ");
       for (next=i=0;i<numcycs;i++)
	 { fprintf(stderr,"%d ",cyclelengths[i]);
	   firstnumber[cyclelengths[i]][howmanycycles[cyclelengths[i]]]=next; 
	   next+=cyclelengths[i];
	   howmanycycles[cyclelengths[i]]++;
	 }  fprintf(stderr,"\n");
     }
   else
     { 
       for (next=i=0;i<numcycs;i++)
	 { 
	   firstnumber[cyclelengths[i]][howmanycycles[cyclelengths[i]]]=next; 
	   next+=cyclelengths[i];
	   howmanycycles[cyclelengths[i]]++;
	 } 
     }
     
  for (i=evencycles=0;i<numcycs;i++) if (EVEN(cyclelengths[i])) evencycles++;

  CLEARGRAPH;

  if (maxlength_odd>maxlength_even) maxlength=maxlength_odd; else maxlength=maxlength_even;

  for (i=nvsofar=0;i<numcycs;i++)
    {
      cyclevector[cyclelengths[i]]++;
      firstofcycle[i]=nvsofar;
      incycle[nvsofar]=i;
      previous_in2f[nvsofar]=nvsofar+cyclelengths[i]-1; next_in2f[nvsofar]=nvsofar+1;
      cyclength_van_top[nvsofar]=cyclelengths[i];
      limit=nvsofar+cyclelengths[i]-1;
      setcycle[i]=(UPTO(limit) & (~UPTO(nvsofar-1)));
      ADD_EDGE(nvsofar, limit);
      for (nvsofar++ ; nvsofar<=limit; nvsofar++)
	{incycle[nvsofar]=i;
	  cyclength_van_top[nvsofar]=cyclelengths[i];
	  previous_in2f[nvsofar]=nvsofar-1; next_in2f[nvsofar]=nvsofar+1;
	  ADD_EDGE(nvsofar, nvsofar-1); }
      next_in2f[nvsofar-1]=nvsofar-cyclelengths[i];
      if (i==0) setlargercycles[i]= (allvertices & ~setcycle[i]);
      else setlargercycles[i]= (setlargercycles[i-1] & ~setcycle[i]);
    }
  ne=0;

  for (i=0; i<nv;i++) dist2bitgraph[i]= bitgraph[i] | bitgraph[SMALLEST_CTZ(bitgraph[i])] | bitgraph[LARGEST_CLZ(bitgraph[i])] ;
  for (i=0; i<nv;i++) dist3bitgraph[i]= dist2bitgraph[i] | dist2bitgraph[SMALLEST_CTZ(bitgraph[i])] | dist2bitgraph[LARGEST_CLZ(bitgraph[i])] ;

#if (defined(GIRTH7))
  for (i=0;i<nv;i++) faraway[i]=(*set_OK_distances_pointer)(i);
#endif


  memcpy(initialgraph,bitgraph,sizeof(LONGTYPE)*nv);
  memcpy(the_twofactors[0],initialgraph,sizeof(LONGTYPE)*nv);
  numbertwofac[0]=1;
  numberisopointers[0]=numberisostructs[0]=0;

  smaller_rep_init();

   if (strong) 
    {
      for (i=0;i<nv;i++) allowedstrong[0][i]=allvertices;
      if (numberoddcycles==2)
	{
	  for (i=0;i<cyclelengths[0];i++) allowedstrong[0][i] &= (~setcycle[1]);
	  for ( ;i<cyclelengths[0]+cyclelengths[1];i++) allowedstrong[0][i] &= (~setcycle[0]); // overbodig, maar zo is het zuiverder
	}
    }

   return;
}

void output()
{
  int i,j;
  LONGTYPE _gbu, mask;

  if (cycl_con()) return;

  counter++;

   if (!writeoutput) return;
  
  putchar(nv);
  mask=allvertices;
  for (i=0;i<nv-1;i++)
    { DELBIT(mask,i);
      FORALLELEMENTS(bitgraph[i]&mask,j) putchar(j+1);
      putchar(0);
    }

}

void output2()
{
  int i,j;
  LONGTYPE _gbu, mask;

 
  putchar(nv);
  mask=allvertices;
  for (i=0;i<nv-1;i++)
    { DELBIT(mask,i);
      FORALLELEMENTS(bitgraph[i]&mask,j) putchar(j+1);
      putchar(0);
    }
  fflush(stdout);
}

int compareg(LONGTYPE bitg[])
{
  LONGTYPE verg[KNOTEN];

  int i;

  for (i=0;i<nv;i++) verg[i]=bitg[i];

  verg[0]=bit(1) | bit(4);
  verg[1]=bit(0) | bit(7);
   verg[4]=bit(0) | bit(8);
  verg[14]=bit(13) | bit(18);
  verg[10]=bit(9) | bit(11);

  for (i=0;i<nv;i++) if (verg[i]!=bitg[i]) return 0;

  return 1;
}

/**********************STORE_TWOFACTOR********************/
void store_twofactor(int ne, LONGTYPE twofac[])
{
  LONGTYPE *dummy;

  if (numbertwofac[ne]==maxnumbertwofactors[ne])
    {
      dummy=the_twofactors[ne];
      maxnumbertwofactors[ne] *= 2;
      the_twofactors[ne]=malloc(sizeof(LONGTYPE)*nv*maxnumbertwofactors[ne]);
      if (the_twofactors[ne]==NULL) { fprintf(stderr,"Do not get room for %d twofactors -- exit(1).\n",maxnumbertwofactors[ne] ); exit(1); }
      memcpy(the_twofactors[ne],dummy,sizeof(LONGTYPE)*nv*numbertwofac[ne]);
      free(dummy);
      free(the_cyclengths_van_top[ne]);
      the_cyclengths_van_top[ne]=malloc(sizeof(NUMBERTYPE)*nv*maxnumbertwofactors[ne]);
      if (the_cyclengths_van_top[ne]==NULL) { fprintf(stderr,"Do not get room for %d invariants of twofactors -- exit(1).\n",maxnumbertwofactors[ne] ); exit(1); }
      free(the_vertices_with_given_cyclength[ne]);
      the_vertices_with_given_cyclength[ne]=malloc(sizeof(LONGTYPE)*nv*maxnumbertwofactors[ne]);
      if (the_vertices_with_given_cyclength[ne]==NULL) { fprintf(stderr,"Do not get room for %d invariants of twofactors -- exit(1).\n",maxnumbertwofactors[ne] ); exit(1); }
      // as first all twofactors are filled in, the last two arrays will be filled in when all 2-factors are filled in (or not at all if an even 2-factor is found)
    }
  memcpy(the_twofactors[ne]+(numbertwofac[ne]*nv),twofac,sizeof(LONGTYPE)*nv);
  numbertwofac[ne]++;
}



/****************************ENDTEST_FIX2FAK************************/

int endtest_fix2fak()
  /* Berechnet die Zykellaengen und zieht die Konsequenzen */
  /* kanonisch ist hier immer der originale 2-Faktor! */

{
  int i, j, k, length, rest, oldrest;
 LONGTYPE marks;
 LONGTYPE lset_o=EMPTYSET, lset_e=EMPTYSET;
#ifdef GIRTH6
int z,u;
#else
#ifdef GIRTH5
int z; 
#endif
#endif

 marks=allvertices;
 rest=nv;
    
 for (rest=nv; rest; )
   {
     oldrest=rest;
     if (rest<doublegirth) { rest=0;}
     else
       {
	 i=SMALLEST_CTZ(marks);
#ifdef GIRTH6
	 z=SMALLEST_CTZ(work_bitgraph[i]);
	 k=SECONDSMALLEST_CTZ(work_bitgraph[i]);
	 DELBIT(marks,i);
	 j=SMALLEST_CTZ(work_bitgraph[z]&marks);
	 u=SMALLEST_CTZ(work_bitgraph[k]&marks);
	 marks &= ~(work_bitgraph[z] | work_bitgraph[k] | work_bitgraph[i] | work_bitgraph[u]); 
	 for (rest-=6; (work_bitgraph[j]&marks) != EMPTYSET ; )
#else
#ifdef GIRTH5
	 z=SMALLEST_CTZ(work_bitgraph[i]);
	 k=SECONDSMALLEST_CTZ(work_bitgraph[i]);
	 j=SMALLEST_CTZ(work_bitgraph[z]&(~bit(i)));
	 marks &= ~(work_bitgraph[z] | work_bitgraph[k] | work_bitgraph[i]); 
	 for (rest-=5; (work_bitgraph[j]&marks) != EMPTYSET ; )
#else
	 j=SMALLEST_CTZ(work_bitgraph[i]);
	 k=SECONDSMALLEST_CTZ(work_bitgraph[i]);		
	 marks &= ~(work_bitgraph[i] | work_bitgraph[k]); // also here girth at least 4 is used
	 for (rest-=4; (work_bitgraph[j]&marks) != EMPTYSET ; )
#endif
#endif	   
	   { j=SMALLEST_CTZ(work_bitgraph[j]&marks); 
	     DELBIT(marks,j);
	     rest--; if (rest<girth) { rest=0; break; }
	     }
       }

     length=oldrest-rest;

      if (length&1)
	{
	  SETBIT2(lset_o,length);
	   if (lset_o>refset_o)  { return 0; }
	  if (rest && (lset_o+bit2(rest))<refset_o) { return 0; }
	}
      else
	{
	  if ((lset_o!=EMPTYSET) && rest &&  ((lset_o+bit2(rest))<refset_o))  { return 0; }
	  SETBIT2(lset_e,length);
	}
    }

 if (lset_o==EMPTYSET)  {return 1; }
 if (lset_o<refset_o)  { return 0; }
 if (lset_e>refset_e) { return 0; }
 if (lset_e<refset_e) { return 0; }
 
 store_twofactor(ne,work_bitgraph);

 return 0;
}


/****************************ENDTEST************************/

int endtest()
  /* Berechnet die Zykellaengen und zieht die Konsequenzen */

{
  int i, j, k, length, rest, oldrest;
 LONGTYPE marks;
 LONGTYPE lset_o=EMPTYSET, lset_e=EMPTYSET;
 #ifdef GIRTH7
 int z,u,w;
#else
#ifdef GIRTH6
int z,u;
#else
#ifdef GIRTH5
int z; 
#endif
#endif
#endif
 
 marks=allvertices;
 rest=nv;
    
 for (rest=nv; rest; )
   {
     oldrest=rest;
     if (rest<doublegirth) { rest=0;}
     else
       {
	 i=SMALLEST_CTZ(marks);
#ifdef GIRTH7
	 z=SMALLEST_CTZ(work_bitgraph[i]);
	 k=SECONDSMALLEST_CTZ(work_bitgraph[i]);
	 DELBIT(marks,i);
	 w=SMALLEST_CTZ(work_bitgraph[z]&marks);
	 u=SMALLEST_CTZ(work_bitgraph[k]&marks);
	 marks &= ~(work_bitgraph[z] | work_bitgraph[k] | work_bitgraph[i] | work_bitgraph[u]);
	 j=SMALLEST_CTZ(work_bitgraph[w]&marks);
	 DELBIT(marks,j);
	 for (rest-=7; (work_bitgraph[j]&marks) != EMPTYSET ; )
#else
#ifdef GIRTH6
	 z=SMALLEST_CTZ(work_bitgraph[i]);
	 k=SECONDSMALLEST_CTZ(work_bitgraph[i]);
	 DELBIT(marks,i);
	 j=SMALLEST_CTZ(work_bitgraph[z]&marks);
	 u=SMALLEST_CTZ(work_bitgraph[k]&marks);
	 marks &= ~(work_bitgraph[z] | work_bitgraph[k] | work_bitgraph[i] | work_bitgraph[u]); 
	 for (rest-=6; (work_bitgraph[j]&marks) != EMPTYSET ; )
#else
#ifdef GIRTH5
	 z=SMALLEST_CTZ(work_bitgraph[i]);
	 k=SECONDSMALLEST_CTZ(work_bitgraph[i]);
	 j=SMALLEST_CTZ(work_bitgraph[z]&(~bit(i)));
	 marks &= ~(work_bitgraph[z] | work_bitgraph[k] | work_bitgraph[i]); 
	 for (rest-=5; (work_bitgraph[j]&marks) != EMPTYSET ; )
#else
	 j=SMALLEST_CTZ(work_bitgraph[i]);
	 k=SECONDSMALLEST_CTZ(work_bitgraph[i]);		
	 marks &= ~(work_bitgraph[i] | work_bitgraph[k]); // also here girth at least 4 is used
	 for (rest-=4; (work_bitgraph[j]&marks) != EMPTYSET ; )
#endif
#endif
#endif	   
	   { j=SMALLEST_CTZ(work_bitgraph[j]&marks); 
	     DELBIT(marks,j);
	     rest--; if (rest<girth) { rest=0; break; }
	     }
       }

     length=oldrest-rest;

      if (length&1)
	{
	  SETBIT2(lset_o,length);
	   if (lset_o>refset_o)  { return 1; }
	  if (rest && (lset_o+bit2(rest))<refset_o) { return 0; }
	}
      else
	{
	  if ((lset_o!=EMPTYSET) && rest &&  ((lset_o+bit2(rest))<refset_o))  { return 0; }
	  SETBIT2(lset_e,length);
	}
    }

 if (lset_o==EMPTYSET)  {return 1; }
 if (lset_o<refset_o)  { return 0; }
 if (lset_e>refset_e) { return 1; }
 if (lset_e<refset_e) { return 0; }
 
 store_twofactor(ne,work_bitgraph);

 return 0;
}
/****************************ENDTEST************************/

int endtest_strong()
  /* Berechnet die Zykellaengen und zieht die Konsequenzen */

{
  int i, j, k, length, rest, oldrest,oddones;
  LONGTYPE marks,set[16]; // maar 2 sets worden gebruikt, maar zo kan toegevoegd worden zonder te testen of er al 2 zijn
  LONGTYPE lset_o=EMPTYSET, lset_e=EMPTYSET, oldmarks, _gbu;
 #ifdef GIRTH7
 int z,u,w;
#else
#ifdef GIRTH6
int z,u;
#else
#ifdef GIRTH5
int z; 
#endif
#endif
#endif
 
 marks=allvertices;
 rest=nv;
 oddones=0;
    
 for (rest=nv; rest; )
   {
     oldrest=rest;
     oldmarks=marks;
     if (rest<doublegirth) { rest=0; marks=EMPTYSET;}
     else
       {
	 i=SMALLEST_CTZ(marks);
#ifdef GIRTH7
	 z=SMALLEST_CTZ(work_bitgraph[i]);
	 k=SECONDSMALLEST_CTZ(work_bitgraph[i]);
	 DELBIT(marks,i);
	 w=SMALLEST_CTZ(work_bitgraph[z]&marks);
	 u=SMALLEST_CTZ(work_bitgraph[k]&marks);
	 marks &= ~(work_bitgraph[z] | work_bitgraph[k] | work_bitgraph[i] | work_bitgraph[u]);
	 j=SMALLEST_CTZ(work_bitgraph[w]&marks);
	 DELBIT(marks,j);
	 for (rest-=7; (work_bitgraph[j]&marks) != EMPTYSET ; )
#else
#ifdef GIRTH6
	 z=SMALLEST_CTZ(work_bitgraph[i]);
	 k=SECONDSMALLEST_CTZ(work_bitgraph[i]);
	 DELBIT(marks,i);
	 j=SMALLEST_CTZ(work_bitgraph[z]&marks);
	 u=SMALLEST_CTZ(work_bitgraph[k]&marks);
	 marks &= ~(work_bitgraph[z] | work_bitgraph[k] | work_bitgraph[i] | work_bitgraph[u]); 
	 for (rest-=6; (work_bitgraph[j]&marks) != EMPTYSET ; )
#else
#ifdef GIRTH5
	 z=SMALLEST_CTZ(work_bitgraph[i]);
	 k=SECONDSMALLEST_CTZ(work_bitgraph[i]);
	 j=SMALLEST_CTZ(work_bitgraph[z]&(~bit(i)));
	 marks &= ~(work_bitgraph[z] | work_bitgraph[k] | work_bitgraph[i]); 
	 for (rest-=5; (work_bitgraph[j]&marks) != EMPTYSET ; )
#else
	 j=SMALLEST_CTZ(work_bitgraph[i]);
	 k=SECONDSMALLEST_CTZ(work_bitgraph[i]);		
	 marks &= ~(work_bitgraph[i] | work_bitgraph[k]); // also here girth at least 4 is used
	 for (rest-=4; (work_bitgraph[j]&marks) != EMPTYSET ; )
#endif
#endif
#endif	   
	   { j=SMALLEST_CTZ(work_bitgraph[j]&marks); 
	     DELBIT(marks,j);
	     rest--; if (rest<girth) { rest=0; break; }
	     }
       }

     length=oldrest-rest;

      if (length&1)
	{
	  set[oddones]=oldmarks & (~marks);
	  oddones++;
	  SETBIT2(lset_o,length);
	   if (lset_o>refset_o)  { return 1; }
	   if ((oddones>2) && rest && (lset_o+bit2(rest))<refset_o) { return 0; }
	}
      else
	{
	  if ((oddones>2) && (lset_o!=EMPTYSET) && rest &&  ((lset_o+bit2(rest))<refset_o))  { return 0; }
	  SETBIT2(lset_e,length);
	}
    }

 if (lset_o==EMPTYSET)  {return 1; }

 if (oddones==2)
   {
     FORALLELEMENTS(set[0] & globalwithdeg3, i) if (bitgraph[i]&set[1]) return 1;
     FORALLELEMENTS(set[0] & globalwithdeg2,i)  { allowedstrong[ne][i] &= (~set[1]); if ((globalwithdeg2 & allowedstrong[ne][i])==EMPTYSET) return 1; }
     FORALLELEMENTS(set[1] & globalwithdeg2,i)   { allowedstrong[ne][i] &= (~set[0]); if ((globalwithdeg2 & allowedstrong[ne][i])==EMPTYSET) return 1; }
   }
 
 if (lset_o<refset_o)  { return 0; }
 if (lset_e>refset_e) { return 1; }
 if (lset_e<refset_e) { return 0; }
 
 store_twofactor(ne,work_bitgraph);

 return 0;
}

/*********************************WEITERMATCHEN***********************/

int weitermatchen(LONGTYPE necessary, LONGTYPE nb1, LONGTYPE nb2, LONGTYPE nb3)

/* versucht das matching auszubauen. Wenn es maximal ist und alle "forced"
   Knoten saturiert sind, wird die Entscheidung darauf reduziert, ob der
   Graph ohne dieses Matching faerbbar ist. Gibt 1 zurueck, wenn das bisherige
   Matching zu einer Faerbung fortsetzbar ist, 0 sonst. */
{
  int start,ziel;
  LONGTYPE neighb, dummy, dummy2, dummy3, localnb1, localnb2, localnb3;

 if (nb1!=EMPTYSET)
   {
     start=SMALLEST_CTZ(nb1);
     neighb=(necessary&work_bitgraph[start]);
     ziel=SMALLEST_CTZ(neighb);
     necessary &= (~(bit(start)|bit(ziel)));
     DEL_EDGEBG(work_bitgraph,start,ziel);
     if  (necessary==EMPTYSET)
       { if ((*endtestf)()) return 1; }
     else
       {
	 dummy=work_bitgraph[start] | work_bitgraph[ziel];
	 dummy3= nb3 & dummy;
	 localnb3 =  nb3 & (~dummy3) & necessary;
	 dummy2= nb2 & dummy;
	 localnb2 = (nb2 | dummy3) & (~dummy2) & necessary;
	 if ((nb1 & dummy & necessary) == EMPTYSET)
	   {
	     localnb1 = (nb1 | dummy2) & necessary;
	     if (weitermatchen(necessary, localnb1, localnb2, localnb3)) return 1;
	   }
       }
     ADD_EDGEBG(work_bitgraph,start,ziel);  
     return 0;
     }

 if (nb2==EMPTYSET) return 1; // This can happen, but only if the graph is not connected.
 
 start=SMALLEST_CTZ(nb2);
 neighb=(necessary&work_bitgraph[start]);
 
 // first possibility:
 ziel=SMALLEST_CTZ(neighb);
 necessary &= (~(bit(start)|bit(ziel)));
 DEL_EDGEBG(work_bitgraph,start,ziel);
 if  (necessary==EMPTYSET)
   { if ((*endtestf)()) return 1; }
 else
   {
     dummy=work_bitgraph[start] | work_bitgraph[ziel];
     dummy3= nb3 & dummy;
     localnb3 =  nb3 & (~dummy3) & necessary;
     dummy2= nb2 & dummy;
     localnb2 = (nb2 | dummy3) & (~dummy2) & necessary;
     if ((nb1 & dummy & necessary) == EMPTYSET)
       {
	 localnb1 = (nb1 | dummy2) & necessary;
	 if (weitermatchen(necessary, localnb1, localnb2, localnb3)) return 1;
       }
   }
 ADD_EDGEBG(work_bitgraph,start,ziel);  
 SETBIT(necessary,ziel);
 
 // second possibility:

  ziel=SECONDSMALLEST_CTZ(neighb);

 necessary &= (~bit(ziel));
 DEL_EDGEBG(work_bitgraph,start,ziel);
 if  (necessary==EMPTYSET)
   { if ((*endtestf)()) return 1; }
 else
   {
     dummy=work_bitgraph[start] | work_bitgraph[ziel];
     dummy3= nb3 & dummy;
     localnb3 =  nb3 & (~dummy3) & necessary;
     dummy2= nb2 & dummy;
     localnb2 = (nb2 | dummy3) & (~dummy2) & necessary;
     if ((nb1 & dummy & necessary) == EMPTYSET)
       {
	 localnb1 = (nb1 | dummy2) & necessary;
	 if (weitermatchen(necessary, localnb1, localnb2, localnb3)) return 1;
       }
   }
  ADD_EDGEBG(work_bitgraph,start,ziel);  
 //SETBIT(necessary,ziel);
 return(0);
}


/**************************CONTRADICTING_TWOFAC****************************/

int contradicting_twofac(int v, int w, LONGTYPE necessary)
// hat der Graph nachdem gerade die Kante v,w zugefuegt wurde einen 2-Faktor durch diese Kante oder einen 2-Faktor der leicht zu detektieren ist als
// "kanonischer" als der zur Konstruktion benutzte?
// in necessary, the vertices v,w must already be included

{
  int v1,v2;
  LONGTYPE dummy, *deg3nb, *deg3nb_old, nb1, nb2, nb3, dummy3, dummy2;

  /* nb1,nb2,nb3: toppen met graad 3 die 1,2,3 buren hebben met graad 3. For readability. It can also be inserted directly into the call of the function -- hopefully
   the optimizer does it.*/

/*Solange der Graph nicht 3-regulaer ist, kann man nicht eine Kante fest waehlen -- aber man weiss, dass {v,w}
   nicht in dem complementairen matching liegen darf. */

  memcpy(work_bitgraph,bitgraph,sizeof(LONGTYPE)*nv);
  
  deg3nb_old=deg3nb_global[ne-1];
  deg3nb=deg3nb_global[ne];
  dummy= work_bitgraph[v] | work_bitgraph[w];
  dummy2= dummy & deg3nb_old[1];
  deg3nb[1]= deg3nb_old[1] & (~dummy2);
  dummy3= dummy & deg3nb_old[2];
  deg3nb[2]= (deg3nb_old[2] & (~dummy3)) | dummy2;
  deg3nb[3]= deg3nb_old[3] | dummy3;
  
  SETBIT(deg3nb[POPC(necessary&work_bitgraph[v])],v);
  SETBIT(deg3nb[POPC(necessary&work_bitgraph[w])],w);
  
  dummy= (work_bitgraph[v]&(~bit(w)));

  v1=SMALLEST_CTZ(dummy);
  v2=SECONDSMALLEST_CTZ(dummy);

  DELBIT(necessary,v);

 // Eerst:
     
  if (IS_SET(necessary,v1))
   {
     DEL_EDGEBG(work_bitgraph,v,v1);
     DELBIT(necessary,v1);
     /* belangrijk: girth>=4 => v en v1 hebben geen gemeenschappelijke buren! */
     dummy=work_bitgraph[v] | work_bitgraph[v1];
     dummy3=deg3nb[3] & dummy;
     nb3 =  deg3nb[3] & (~dummy3) & necessary;
     dummy2=deg3nb[2]&dummy;
     nb2 = (deg3nb[2] | dummy3) & (~dummy2) & necessary;
     if ((deg3nb[1] & dummy & necessary)==EMPTYSET)
       {
	 nb1 = (deg3nb[1] | dummy2) & necessary;
	 /* jetzt hat man sich fuer die erste Kante entschieden, die man festlegen will. */
	 if (weitermatchen(necessary,nb1,nb2,nb3)) return 1;
       }
     ADD_EDGEBG(work_bitgraph,v,v1);
     SETBIT(necessary,v1);
   }

// Dan:
 if (IS_SET(necessary,v2))
   {
     DEL_EDGEBG(work_bitgraph,v,v2);
     DELBIT(necessary,v2);
     /* belangrijk: girth>=4 => v en v2 hebben geen gemeenschappelijke buren! */
     dummy=work_bitgraph[v] | work_bitgraph[v2];
     dummy3=deg3nb[3] & dummy;
     nb3 =  deg3nb[3] & (~dummy3) & necessary;
     dummy2=deg3nb[2]&dummy;
     nb2 = (deg3nb[2] | dummy3) & (~dummy2) & necessary;
     if ((deg3nb[1] & dummy & necessary) != EMPTYSET) return 0;
     nb1 = (deg3nb[1] | dummy2) & necessary;
     /* jetzt hat man sich fuer die erste Kante entschieden, die man festlegen will. */
     if (weitermatchen(necessary,nb1,nb2,nb3)) return 1;
     //ADD_EDGEBG(work_bitgraph,v,v2);
     //SETBIT(necessary,v2);
   }

 return 0;
}


int comparerep()
{
  int altrep[KNOTEN]={10,12,14,11,16,17};
  int len=5,i;
 
  
  for (i=0;i<len;i++) if (altrep[i]!=representation[i]) return 0;
  return 1;
  }

int rek_cutcombinations(int min, int max, LONGTYPE set, LONGTYPE out)
// returns 1 if a combination of the cycles 0...cumcycles-1 in the beginnning has fewer outgoing edges than mincon
{
  int i;

  if (min==max)
    { if (POPC(out & (~set))<mincon) return 1;
      return 0;
    }

  for (i=min;i<=max;i++) // max: go to test
    {
      if (rek_cutcombinations(i+1,max,set | setcycle[i], out | outgoing[i])) return 1;
    }
  return 0;
}

// The following function is not used as it doesn't seem to speed up things though it does not cost much and
// sometimes bounds the construction
int cut_combinations(int numcycles)
// returns 1 if a combination of the cycles 0...cumcycles-1 in the beginnning has fewer outgoing edges than mincon
{
  LONGTYPE set, out;
  int i;

  for (i=0;i<numcycles-1;i++) // the single set of cycles "numcycles-1" has already been tested
    // others too that will be tested again, but well...
    {
      set=setcycle[i]; out=outgoing[i];
      if (rek_cutcombinations(i+1,numcycles,set,out)) return 1;
    }
  return 0;
}

int put_outside(int top, LONGTYPE *outside, LONGTYPE set)
{
  int top2;
  LONGTYPE nbnotout, nbset;

  SETBIT(*outside, top);

  nbnotout= (bitgraph[top]&(~(*outside))); //neighbours of top that are not yet in the set outside

  nbset=nbnotout&set; // neighbours of top that are in "set"

  if (nbset!=EMPTYSET) // can contain only one element
    {
      if (ATLEAST2BIT(bitgraph[SMALLEST(nbset)]&(*outside))) { return 1; }  // contradiction: element in set with now two outside neighbours
      nbnotout=nbnotout & (~set); // zero, one or two still undetermined neighbours of top
      if (nbnotout!=EMPTYSET)
	{
	  top2=SMALLEST(nbnotout);
	  if (ATLEAST2BIT(bitgraph[top2]&(*outside)) && put_outside(top2,outside,set)) return 1;
	  nbnotout= (nbnotout & (nbnotout-1) & (~(*outside))); // the remaining element can have been added in the recursion
	  if (nbnotout!=EMPTYSET)
	    { top2=SMALLEST(nbnotout);
	      if (ATLEAST2BIT(bitgraph[top2]&(*outside)) && put_outside(top2,outside,set)) return 1;
	    }
	}
    }
  else // all in principle 0 to 3 neighbours undetermined. There seem to be only 0 or 1, but that relies on an order of edges one shouldn't rely on
    if (nbnotout!=EMPTYSET)
      {
	top2=SMALLEST(nbnotout);
	if (ATLEAST2BIT(bitgraph[top2]&(*outside)) && put_outside(top2,outside,set)) return 1;
	nbnotout= (nbnotout & (nbnotout-1) & (~(*outside)));
	if (nbnotout!=EMPTYSET)
	  {
	    top2=SMALLEST(nbnotout);
	    if (ATLEAST2BIT(bitgraph[top2]&(*outside)) && put_outside(top2,outside,set)) return 1;
	    nbnotout= (nbnotout & (nbnotout-1) & (~(*outside)));
	    if (nbnotout!=EMPTYSET)
	      {
		top2=SMALLEST(nbnotout);
		if (ATLEAST2BIT(bitgraph[top2]&(*outside)) && put_outside(top2,outside,set)) return 1;
		nbnotout= (nbnotout & (nbnotout-1) & (~(*outside)));
	      }
	  }
      }
  return 0;
}

int put_inside(int top, LONGTYPE outside, LONGTYPE *set, LONGTYPE *allneighbours, int *outgoing, int *size)
// top has one or two neighbours in set
// returns 1 if there is a contradiction with minimality
{
  int top2;
  LONGTYPE nbnotinset, nbout;

  //if (*size>nvh) return 1;
 
   *allneighbours |= bitgraph[top];
   SETBIT(*set, top);
   (*size)++;

    nbnotinset= bitgraph[top]&(~(*set));

   if (nbnotinset==EMPTYSET) { *outgoing -= 3; return 0; }
   nbout= nbnotinset & outside; // set of neighbours in outside

   if (ATLEAST2BIT(nbnotinset)) // so one in set 
     {
       *outgoing += 1;

         if (nbout != EMPTYSET) // can be only size 0 or 1, so in this case 1
	 { if (ATLEAST2BIT(bitgraph[SMALLEST(nbout)]&(*set))) { return 1; } // contradiction: element in outside set with two neighbours in set
	   // the other one is then still undecided and must be in set
	   if (put_inside(SMALLEST(nbnotinset & (~nbout)),outside,set,allneighbours,outgoing,size)) return 1;
	 }
       // otherwise there are two undetermined neighbours and at least one must be in the set, but in this function only forced consequences are implemented
       else
	 {
	   top2=SMALLEST(nbnotinset);
	   if (ATLEAST2BIT(bitgraph[top2]&(*set)) && put_inside(top2,outside,set,allneighbours,outgoing,size)) return 1;
	   
	   // the other vertex might have been added in the previous recursion
	   top2= SMALLEST(nbnotinset & (nbnotinset-1));
	   if (NOT_SET(*set,top2) && ATLEAST2BIT(bitgraph[top2]&(*set)) && put_inside(top2,outside,set,allneighbours,outgoing,size)) return 1;
	 }
     }
   else // only one neighbour not in set, so two in set

     {
     *outgoing -= 1;
     if (nbout==EMPTYSET)
       {
	 top2=SMALLEST(nbnotinset);
	 if (ATLEAST2BIT(bitgraph[top2]&(*set)) && put_inside(top2,outside,set,allneighbours,outgoing,size)) return 1;
       }
     }
   return 0;
}


int cycl_con_rek(LONGTYPE set, LONGTYPE allneighbours, LONGTYPE outside, int numberout, int size)
// outside are vertices that are known to be not in the set
// whenever this is called, there are no vertices not in outside having 2 neighbours in outside and no vertices not in set
// having two neighbours in set
{
  int top, buffersize, buffernbout;
  LONGTYPE _gbu, directnb;
  LONGTYPE bufferset, bufferallneighbours;

  //if (size>=(nvh))
  //{ if (numberout<mincon) return 1; else return 0; }

  if (POPC(allneighbours & outside)>=mincon) return 0;

  directnb=(allneighbours & (~(set | outside)));

  FORALLELEMENTS(directnb, top)
    if (NOT_SET(outside,top))
      {
	bufferset=set; bufferallneighbours=allneighbours; buffernbout=numberout; buffersize=size;
	if (put_inside( top, outside, &bufferset, &bufferallneighbours, &buffernbout, &buffersize)==0) // no contradiction to minimality of set
	  {
	    if ((buffernbout<mincon) && (buffersize>=(mincon-1)) &&  (nv-buffersize>=mincon-1)) return 1;
	    // the lst size test is not necessary, but looks safe :-)
	    if (cycl_con_rek(bufferset, bufferallneighbours, outside, buffernbout, buffersize)) return 1;
	  }
	if (put_outside(top, &outside, set)) return 0;
      }
  return 0;
}


int cycl_con()
// must be called only when the graph is cubic -- that is: no deg 2 vertices left
  
// checks whether a connected set with fewer than mincon outgoing edges containing vertex nv-1 exists.
// Seems to be faster than restricting the size to n/2 and iterating over all starting points.
// simple -- think about better algorithm if necessary
// A minimal cut has one set with at most n/2 elements. This set has no vertex with two neighbours outside the set -- otherwise it would not be a minimal cut.
// On the other hand, the same is true for the vertices outside the set -- for the same reason.
// So each vertex in one of the sets has at least two neighbours in the same set.
// It turned out not to be useful to test graphs early -- the cost exceeded the benefit though one could bound the construction.
// Most likely graphs with early cuts were also rejected by other criteria soon afterwards.
// So it is only called at the end and then the largest edge necessary for this cut is stored and the construction backtracks until this edge is removed
{
  return cycl_con_rek(bit(nv-1), bitgraph[nv-1] , EMPTYSET, 3, 1);
}

LONGTYPE getverticesatdistance(int v, int d)
// returns the set of vertices at distance d
{
  LONGTYPE set, seen;
  int list[KNOTEN],dist[KNOTEN], run,i, ll;

  set=seen=bit(v); list[0]=v, dist[0]=0; ll=1;

  for (run=0; dist[run]<d; run++)
    {
      FORALLELEMENTS(bitgraph[list[run]] & (~seen),i)
	{ SETBIT(set,i); list[ll]=i; dist[ll]=dist[run]+1; ll++; }
    }

  return set;
}

void construct(LONGTYPE withdeg3, int previouscycle, LONGTYPE allout, int prevtop)
// Adds the next edge. Up to next-1 all vertices have degree 3
{

  int i, j, m,n, nb, next, mycycle, nextcycle, doit;
  LONGTYPE deg2, _gbu, verticesfaraway, rem_n2, rem_i2, rem_n3, rem_i3;
  ISOSTRUCT *isostruct;
  static LONGTYPE edgeset[KNOTEN>>1], edges_above_isolimit;
  LONGTYPE remn1_3, remn2_3,remi1_3, remi2_3;
  int n1, n2, i1, i2;
#if (defined(GIRTH7))
  LONGTYPE _gbu2, deg2_2;
  int ii;
#endif

 #ifdef GETSPLITS
  if (ne==splitlevel) { numberbranches++; return; }
#else
  if (ne==splitlevel)
    {
      splitcounter++;
      if (splitcounter==mod) splitcounter=0;
      else return;
    }
#endif

  deg2=COMPL(withdeg3);
  next=SMALLEST(deg2);

   if (next<0) { output(); return; }

   n1=SMALLEST_CTZ(bitgraph[next]);
   n2=LARGEST_CLZ(bitgraph[next]);
     
  // helps a lot:
  for (i=prevtop; i<next; i++) {allout = (allout | bitgraph[i]) & LARGERTHAN(i); if ((POPC(allout)<mincon) && (next>=3)) { return;} }
  
  mycycle=incycle[next];
  
  if (mycycle!=previouscycle)
    {
      for (i=previouscycle; i<mycycle; i++)
	{
	  outgoing[i]=EMPTYSET;
	  FORALLELEMENTS(setcycle[i],j) outgoing[i]|=bitgraph[j];
	  if (POPC(outgoing[i]&(~setcycle[i]))<mincon) return; // too few edges leaving the cycle
	  if (i==0) outgoing_upto[i]=outgoing[i]; else outgoing_upto[i]=outgoing_upto[i-1] | outgoing[i];
	  if (POPC(outgoing_upto[i]&setlargercycles[i])<mincon) return; // too few edges leaving the smaller cycles
	}
      if (mincon> (POPC(setcycle[mycycle]&withdeg3) + POPC((~setcycle[mycycle])&deg2))) return;
      // e.g. when the sequence is 5 29 6 and all edges of the 5cycle go to the 6cycle it is detected (in a cheap way) that the 29-cycle will never be
      // sufficiently connected to the rest
     }

   SETBIT(withdeg3,next);

#if (defined(GIRTH7))
   verticesfaraway=  faraway[next];
#else
   verticesfaraway= (*set_OK_distances_pointer)(next) & deg2;
#endif		     

   nb = SMALLEST(bitgraph[previous_in2f[next]] & (~setcycle[mycycle]));

   if (((numberoddcycles<4) || ((cyclelengths[mycycle]&1)==0) || ((cyclelengths[nb]&1)==0)) && (nb>0) && (endtestf==(&endtest)))
     verticesfaraway &= (~bitgraph[nb]); // connecting to one of them would always lead to a better (maybe even even) 2-factor
   // only connecting two odd cycles of 4 or more and reducing the largest odd cycle by this might be allowed (although such a case might not exist for a canonical 2F)

   FORALLELEMENTS(verticesfaraway, i)
       {
	 i1=SMALLEST_CTZ(bitgraph[i]);
	 i2=LARGEST_CLZ(bitgraph[i]);
	 nextcycle=incycle[i];
	 if (((firstofcycle[nextcycle]==i) || NOT_SET(deg2,firstofcycle[nextcycle]) ||   (firstofcycle[nextcycle]==next)) // i is the first in its cycle or the first has already been connected
	     && ((nextcycle==0) || (cyclelengths[nextcycle]!=cyclelengths[nextcycle-1]) ||  NOT_SET(deg2,firstofcycle[nextcycle-1]) || (firstofcycle[nextcycle-1]==next))) // and due to symmetry one can not just go to the previous cycle
	   {
	     doit=1;
	     ADD_EDGE(next,i);
	     edgeset[ne]=bit(next)|bit(i);
	     numbertwofac[ne]=numberisopointers[ne]=numberisostructs[ne]=0;
	     globalwithdeg3=withdeg3 | bit(i);
	     //globalwithdeg2=COMPL(globalwithdeg3);
	     if (!contradicting_twofac(next,i,globalwithdeg3))
	       {
		 if (ne<=isolimitne) 
		   {
		     // first the ones for which isostructs have already been created // they are all on the level one below
		     for (n=0;(n<numberisopointers[ne-1]) && doit;n++)
		       {
			 isostruct=the_isodatapointers[ne-1][n];
			 if (IS_SET(globalwithdeg3,isostruct->invnumber[isostruct->nextpos]))
			   {
			     if (smaller_rep_isostruct(isostruct->twofac, isostruct->nextpos, isostruct->numbered, isostruct->numbers_given,isostruct->number, isostruct->invnumber,
						isostruct->cyclength_van_top, isostruct->vertices_with_given_cyclength, isostruct->numbercycles)) doit=0;
			     }
			   else
			     { add_isodatapointer(isostruct, ne); } //Just add a pointer to the old struct
			 }
		     // then the ones for small edge numbers where one of the new vertices might be the first, so that no isostructs have already been created    
  
		     for (m=0;(m<ne) && doit;m++)
		       {
			 for (n=0;(n<numbertwofac[m]) && doit;n++)
			   {
			     if (smaller_rep_list(m,n,edgeset[ne])) doit=0;
			   }
		       }
		     // and finally the new 2-factors
		     for (n=0;(n<numbertwofac[ne]) && doit;n++)
			   {
			     if (smaller_rep_list(ne,n,globalwithdeg3)) doit=0;
			   }
  		   }

		 if (ne==finalne) 
		   {
		     // first the ones for which isostructs have already been created // they are all on the level one below
		     for (n=0;(n<numberisopointers[isolimitne]) && doit;n++)
		       {
			 isostruct=the_isodatapointers[isolimitne][n];
			 if (smaller_rep_isostruct(isostruct->twofac, isostruct->nextpos, isostruct->numbered, isostruct->numbers_given,isostruct->number, isostruct->invnumber,
						   isostruct->cyclength_van_top, isostruct->vertices_with_given_cyclength, isostruct->numbercycles)) doit=0;
			 }
		     // then the ones for small edge numbers where one of the new vertices might be the first, so that no isostructs have already been created

		     edges_above_isolimit=edgeset[ne];
		     for (j=isolimitne+1; j<ne; j++) edges_above_isolimit |= edgeset[j];
  
		     for (m=0;(m<=isolimitne) && doit;m++)
		       {
			 for (n=0;(n<numbertwofac[m]) && doit;n++)
			   {
			     if (smaller_rep_list(m,n,edges_above_isolimit)) doit=0;
			   }
		       }
		     // and finally the new 2-factors above isolimit
		     for (m=isolimitne+1;(m<=ne) && doit;m++)
		       {
			 for (n=0;(n<numbertwofac[m]) && doit;n++)
			   {
			     if (smaller_rep_list(m,n,globalwithdeg3)) doit=0;
			   }
		       }
  		   }

		 if (doit)
		   {
		     // dist2		     
		     rem_i2=dist2bitgraph[i];
		     rem_n2=dist2bitgraph[next];
		     dist2bitgraph[i] |= bitgraph[next];
		     dist2bitgraph[next] |= bitgraph[i];
		     // end dist 2 now dist 3
		     rem_i3=dist3bitgraph[i];
		     rem_n3=dist3bitgraph[next];
		     dist3bitgraph[i] |= dist2bitgraph[next];
		     dist3bitgraph[next] |= dist2bitgraph[i];
		     remi1_3=dist3bitgraph[i1];
		     remi2_3=dist3bitgraph[i2];
		     dist3bitgraph[i1] |= dist2bitgraph[i];
		     dist3bitgraph[i2] |= dist2bitgraph[i];
		     remn1_3=dist3bitgraph[n1];
		     remn2_3=dist3bitgraph[n2];
		     dist3bitgraph[n1] |= dist2bitgraph[next];
		     dist3bitgraph[n2] |= dist2bitgraph[next];
		     //end dist 3
#if (defined(GIRTH7))
		     deg2_2=COMPL(globalwithdeg3);
		     FORALLELEMENTS2(deg2_2,ii) if ((faraway[ii]=((*set_OK_distances_pointer)(ii)&deg2_2))==EMPTYSET) { doit=0; }
		     if (doit)
#endif
		     construct(withdeg3 | bit(i), mycycle, allout, next);
		     dist2bitgraph[i] = rem_i2;
		     dist2bitgraph[next] = rem_n2;
		     dist3bitgraph[i] = rem_i3;
		     dist3bitgraph[next] = rem_n3;
		     dist3bitgraph[n1] = remn1_3;
		     dist3bitgraph[n2] = remn2_3;
		     dist3bitgraph[i1] = remi1_3;
		     dist3bitgraph[i2] = remi2_3;
		   }
	       }// end no contradicting 2-factors
	     DEL_EDGE(next,i);
	   }
       }

  return;
}


void construct_strong(LONGTYPE withdeg3, int previouscycle, LONGTYPE allout, int prevtop)
// Adds the next edge. Up to next-1 all vertices have degree 3
{

  int i, j, m,n, nb, next, mycycle, nextcycle, doit;
  LONGTYPE deg2, _gbu, verticesfaraway, rem_n2, rem_i2, rem_n3, rem_i3;
  ISOSTRUCT *isostruct;
  static LONGTYPE edgeset[KNOTEN>>1], edges_above_isolimit;
  LONGTYPE remn1_3, remn2_3,remi1_3, remi2_3;
  int n1, n2, i1, i2;
#if (defined(GIRTH7))
  LONGTYPE _gbu2, deg2_2;
  int ii;
#endif

 #ifdef GETSPLITS
  if (ne==splitlevel) { numberbranches++; return; }
#else
  if (ne==splitlevel)
    {
      splitcounter++;
      if (splitcounter==mod) splitcounter=0;
      else return;
    }
#endif

  deg2=COMPL(withdeg3);
  next=SMALLEST(deg2);

   if (next<0) { output(); return; }
 
   n1=SMALLEST_CTZ(bitgraph[next]);
   n2=LARGEST_CLZ(bitgraph[next]);
     
  // helps a lot:
  for (i=prevtop; i<next; i++) {allout = (allout | bitgraph[i]) & LARGERTHAN(i); if ((POPC(allout)<mincon) && (next>=3)) { return;} }
  
  mycycle=incycle[next];
  
  if (mycycle!=previouscycle)
    {
      for (i=previouscycle; i<mycycle; i++)
	{
	  outgoing[i]=EMPTYSET;
	  FORALLELEMENTS(setcycle[i],j) outgoing[i]|=bitgraph[j];
	  if (POPC(outgoing[i]&(~setcycle[i]))<mincon) return; // too few edges leaving the cycle
	  if (i==0) outgoing_upto[i]=outgoing[i]; else outgoing_upto[i]=outgoing_upto[i-1] | outgoing[i];
	  if (POPC(outgoing_upto[i]&setlargercycles[i])<mincon) return; // too few edges leaving the smaller cycles
	}
      if (mincon> (POPC(setcycle[mycycle]&withdeg3) + POPC((~setcycle[mycycle])&deg2))) return;
      // e.g. when the sequence is 5 29 6 and all edges of the 5cycle go to the 6cycle it is detected (in a cheap way) that the 29-cycle will never be
      // sufficiently connected to the rest
     }

   SETBIT(withdeg3,next);

#if (defined(GIRTH7))
   verticesfaraway=  faraway[next] & allowedstrong[ne][next];
#else
   verticesfaraway= (*set_OK_distances_pointer)(next) & deg2 & allowedstrong[ne][next];
#endif		     

   nb = SMALLEST(bitgraph[previous_in2f[next]] & (~setcycle[mycycle]));

   if (((numberoddcycles<4) || ((cyclelengths[mycycle]&1)==0) || ((cyclelengths[nb]&1)==0)) && (nb>0) && (endtestf==(&endtest)))
     verticesfaraway &= (~bitgraph[nb]); // connecting to one of them would always lead to a better (maybe even even) 2-factor
   // only connecting two odd cycles of 4 or more and reducing the largest odd cycle by this might be allowed (although such a case might not exist for a canonical 2F)

   FORALLELEMENTS(verticesfaraway, i)
       {
	 i1=SMALLEST_CTZ(bitgraph[i]);
	 i2=LARGEST_CLZ(bitgraph[i]);
	 nextcycle=incycle[i];
	 if (((firstofcycle[nextcycle]==i) || NOT_SET(deg2,firstofcycle[nextcycle]) ||   (firstofcycle[nextcycle]==next)) // i is the first in its cycle or the first has already been connected
	     && ((nextcycle==0) || (cyclelengths[nextcycle]!=cyclelengths[nextcycle-1]) ||  NOT_SET(deg2,firstofcycle[nextcycle-1]) || (firstofcycle[nextcycle-1]==next))) // and due to symmetry one can not just go to the previous cycle
	   {
	     memcpy(allowedstrong[ne+1]+next,allowedstrong[ne]+next,(nv-next)*sizeof(LONGTYPE));
	     doit=1;
	     ADD_EDGE(next,i);
	     edgeset[ne]=bit(next)|bit(i);
	     numbertwofac[ne]=numberisopointers[ne]=numberisostructs[ne]=0;
	     globalwithdeg3=withdeg3 | bit(i);
	     globalwithdeg2=COMPL(globalwithdeg3);
	     if (!contradicting_twofac(next,i,globalwithdeg3))
	       {
		 if (ne<=isolimitne) 
		   {
		     // first the ones for which isostructs have already been created // they are all on the level one below
		     for (n=0;(n<numberisopointers[ne-1]) && doit;n++)
		       {
			 isostruct=the_isodatapointers[ne-1][n];
			 if (IS_SET(globalwithdeg3,isostruct->invnumber[isostruct->nextpos]))
			   {
			     if (smaller_rep_isostruct(isostruct->twofac, isostruct->nextpos, isostruct->numbered, isostruct->numbers_given,isostruct->number, isostruct->invnumber,
						isostruct->cyclength_van_top, isostruct->vertices_with_given_cyclength, isostruct->numbercycles)) doit=0;
			     }
			   else
			     { add_isodatapointer(isostruct, ne); } //Just add a pointer to the old struct
			 }
		     // then the ones for small edge numbers where one of the new vertices might be the first, so that no isostructs have already been created    
  
		     for (m=0;(m<ne) && doit;m++)
		       {
			 for (n=0;(n<numbertwofac[m]) && doit;n++)
			   {
			     if (smaller_rep_list(m,n,edgeset[ne])) doit=0;
			   }
		       }
		     // and finally the new 2-factors
		     for (n=0;(n<numbertwofac[ne]) && doit;n++)
			   {
			     if (smaller_rep_list(ne,n,globalwithdeg3)) doit=0;
			   }
  		   }

		 if (ne==finalne) 
		   {
		     // first the ones for which isostructs have already been created // they are all on the level one below
		     for (n=0;(n<numberisopointers[isolimitne]) && doit;n++)
		       {
			 isostruct=the_isodatapointers[isolimitne][n];
			 if (smaller_rep_isostruct(isostruct->twofac, isostruct->nextpos, isostruct->numbered, isostruct->numbers_given,isostruct->number, isostruct->invnumber,
						   isostruct->cyclength_van_top, isostruct->vertices_with_given_cyclength, isostruct->numbercycles)) doit=0;
			 }
		     // then the ones for small edge numbers where one of the new vertices might be the first, so that no isostructs have already been created

		     edges_above_isolimit=edgeset[ne];
		     for (j=isolimitne+1; j<ne; j++) edges_above_isolimit |= edgeset[j];
  
		     for (m=0;(m<=isolimitne) && doit;m++)
		       {
			 for (n=0;(n<numbertwofac[m]) && doit;n++)
			   {
			     if (smaller_rep_list(m,n,edges_above_isolimit)) doit=0;
			   }
		       }
		     // and finally the new 2-factors above isolimit
		     for (m=isolimitne+1;(m<=ne) && doit;m++)
		       {
			 for (n=0;(n<numbertwofac[m]) && doit;n++)
			   {
			     if (smaller_rep_list(m,n,globalwithdeg3)) doit=0;
			   }
		       }
  		   }

		 if (doit)
		   {
		     // dist2		     
		     rem_i2=dist2bitgraph[i];
		     rem_n2=dist2bitgraph[next];
		     dist2bitgraph[i] |= bitgraph[next];
		     dist2bitgraph[next] |= bitgraph[i];
		     // end dist 2 now dist 3
		     rem_i3=dist3bitgraph[i];
		     rem_n3=dist3bitgraph[next];
		     dist3bitgraph[i] |= dist2bitgraph[next];
		     dist3bitgraph[next] |= dist2bitgraph[i];
		     remi1_3=dist3bitgraph[i1];
		     remi2_3=dist3bitgraph[i2];
		     dist3bitgraph[i1] |= dist2bitgraph[i];
		     dist3bitgraph[i2] |= dist2bitgraph[i];
		     remn1_3=dist3bitgraph[n1];
		     remn2_3=dist3bitgraph[n2];
		     dist3bitgraph[n1] |= dist2bitgraph[next];
		     dist3bitgraph[n2] |= dist2bitgraph[next];
		     //end dist 3
#if (defined(GIRTH7))
		     deg2_2=COMPL(globalwithdeg3);
		     FORALLELEMENTS2(deg2_2,ii) if ((faraway[ii]=((*set_OK_distances_pointer)(ii)&deg2_2))==EMPTYSET) { doit=0; }
		     if (doit)
#endif
		     construct_strong(withdeg3 | bit(i), mycycle, allout, next);
		     dist2bitgraph[i] = rem_i2;
		     dist2bitgraph[next] = rem_n2;
		     dist3bitgraph[i] = rem_i3;
		     dist3bitgraph[next] = rem_n3;
		     dist3bitgraph[n1] = remn1_3;
		     dist3bitgraph[n2] = remn2_3;
		     dist3bitgraph[i1] = remi1_3;
		     dist3bitgraph[i2] = remi2_3;
		   }
	       }// end no contradicting 2-factors
	     DEL_EDGE(next,i);
	   }
       }

  return;
}


void make2factors_even(int cyclengths[], int numcycs, int nvsofar) 
 {
   int i, next;
   LONGTYPE remember;
   unsigned long int timesofar;

  if (nvsofar==nv) 
    {
      if (given_sequence)
	{
	  for (i=0; i<numcycs;i++) if (cyclengths[i]!=wanted_sequence[i]) return;
	 }
      maxlength_even=cyclengths[numcycs-1];
      init(cyclengths, numcycs);
      if (strong) construct_strong(EMPTYSET,0,EMPTYSET,0);
      else construct(EMPTYSET,0,EMPTYSET,0);
      times(&timestruct);
      timesofar= (unsigned long int) timestruct.tms_utime;
      if (!quiet)
	{
	  if (writeoutput) fprintf(stderr,"Wrote %lu graphs for this case, so %lu in total so far.\n",counter-remember_counter,counter);
	  else fprintf(stderr,"Generated %lu graphs for this case, so %lu in total so far.\n",counter-remember_counter,counter);
	}
      remember_counter=counter;
      if (!quiet)
	{
	  fprintf(stderr,"Time for this part: %.2lf seconds. ",((double)timesofar -(double)remember_time)/(double)sysconf(_SC_CLK_TCK));
	  fprintf(stderr,"Total time so far: %.2lf seconds. \n\n",((double)timesofar)/(double)sysconf(_SC_CLK_TCK));
	}
      remember_time=timesofar;
      return;
    }
  if (nvsofar>nv-girth) { return;}

   if (ODD(cyclengths[numcycs-1])) next=girth;
   else next=cyclengths[numcycs-1];

   if (ODD(next)) next++;

   for ( ;nvsofar+next<=nv; next+=2)
     {
       cyclengths[numcycs]=next;
       remember=refset_e;
       SETBIT2(refset_e,next);
       make2factors_even(cyclengths, numcycs+1, nvsofar+next);
       refset_e=remember;
       //DELBIT(refset_e,next); is not possible, as the bit might have been set before
     } 
   return;
 }


void make2factors_odd(int cyclengths[], int numcycs, int nvsofar, int localmax) // cycles in non-increasing length, but odd ones first
 {
   int i, next;
   LONGTYPE remember;
   unsigned long int timesofar;

   if (use_oddness_result && (numcycs>2)) return;
   
   if ((nvsofar==nv) && ((numcycs>2) || !strong))
     {
       if (given_sequence)
	 {
	   for (i=0; i<numcycs;i++) if (cyclengths[i]!=wanted_sequence[i]) { return; }
	 }
       maxlength_odd=localmax; maxlength_even=0;
       numberoddcycles=numcycs;
       init(cyclengths, numcycs);
       if (strong) construct_strong(EMPTYSET,0,EMPTYSET,0);
      else construct(EMPTYSET,0,EMPTYSET,0);
       times(&timestruct);
       timesofar= (unsigned long int) timestruct.tms_utime;
       if (!quiet)
	 {
	   if (writeoutput) fprintf(stderr,"Wrote %lu graphs for this case, so %lu in total so far.\n",counter-remember_counter,counter);
	   else fprintf(stderr,"Generated %lu graphs for this case, so %lu in total so far.\n",counter-remember_counter,counter);
	 }
       remember_counter=counter;
       if (!quiet)
	 {
	   fprintf(stderr,"Time for this part: %.2lf seconds. ",((double)timesofar -(double)remember_time)/(double)sysconf(_SC_CLK_TCK));
	   fprintf(stderr,"Total time so far: %.2lf seconds. \n\n",((double)timesofar)/(double)sysconf(_SC_CLK_TCK));
	 }
      remember_time=timesofar;
       return;
    }
   if (nvsofar>nv-girth) { return; }

   if (numcycs==0)  { if (EVEN(girth)) next=girth+1; else next=girth; }
   else next=cyclengths[numcycs-1];
 
 
   for ( ;next+nvsofar<=nv; next+=2)
     {
       cyclengths[numcycs]=next;
       remember=refset_o;
       SETBIT2(refset_o,next);
       make2factors_odd(cyclengths, numcycs+1, nvsofar+next, MAX(localmax,next));
       if ((nvsofar+next<=nv-girth) &&  (ODD(nvsofar))) // so EVEN(nvsofar+next)
	 {
	   maxlength_odd=MAX(localmax,next);
	   numberoddcycles=numcycs+1;
	   make2factors_even(cyclengths, numcycs+1, nvsofar+next);
	 }
       refset_o=remember;
     }
   return;
 }

void sort(int s[], int length) // stupid bubblesort, but for very small sequences...
{
  int i,j,buf;

  for (i=0;i<length-1;i++)
    for (j=length-1;j>i;j--)
      if (s[j]<s[j-1]) { buf=s[j]; s[j]=s[j-1]; s[j-1]=buf; }
}

int numbits(int n)
// stupid function so that the overkill log function and ceil don't have to be used and linked
// returns the number of bits necessary to represent n
{
  int i,j;

  n++;
  // in principle the test is (i-1)<n
  for (i=1, j=0; i<n; j++) i= (i<<1);
  return j;
}

int main(int argc, char *argv[])
{

  int i,j, fixed=0;
  int sum, buffer, bufferodd[KNOTEN/2], buffereven[KNOTEN/2], numbereven, numberodd;

#ifdef LARGE
  int maxnumcyc, cycrest, bitsum;

  for (bitsum=0,i=5;i<KNOTEN; i+=2) // max number of vertices is KNOTEN-4 anyway
    {
      cycrest=KNOTEN%i;
      if ((cycrest==0) || (cycrest>=4)) maxnumcyc=KNOTEN/i;
      else maxnumcyc= (KNOTEN/i) - 1;
      bit2value[i]=(((LONGTYPE)1)<<bitsum);
      bitsum+=numbits(maxnumcyc);
    }

   for (bitsum=0,i=4;i<KNOTEN; i+=2) // max number of vertices is KNOTEN-4 anyway
    {
      cycrest=KNOTEN%i;
      if ((cycrest==0) || (cycrest>=4)) maxnumcyc=KNOTEN/i;
      else maxnumcyc= (KNOTEN/i) - 1;
      bit2value[i]=(((LONGTYPE)1)<<bitsum);
      bitsum+=numbits(maxnumcyc);
    }
#endif

  for (i=0; i<argc; i++) fprintf(stderr,"%s ",argv[i]);
  fprintf(stderr,"\n");

  endtestf=&endtest;
  
  if ((argc<3) || !isdigit(argv[1][0])) usage(argv[0]);

  nv=atoi(argv[1]);
  if (nv>KNOTEN-4) { fprintf(stderr,"Too many vertices, exit().\n"); exit(1); } // some reserve for some array sizes especially for edges 
  if (nv&1) { fprintf(stderr,"Odd vertex number -- seriously?\n"); exit(1); }
  nvh=nv/2;
  girth=atoi(argv[2]);
  if (girth<4) { fprintf(stderr,"Girth must be at least 4 -- this is used in some essential places. Exit(1).\n"); exit(1); }

#ifndef LARGE
  if (nv>40) { fprintf(stderr,"Too many vertices -- recompile with -DLARGE -- exit.\n"); exit(1); }
#endif
  
  finalne=nv/2;
 
  for (i=3; i<argc; i++)
    {
      if (argv[i][0]=='S') { strong=1;  endtestf=endtest_strong; }
      else 
      if (argv[i][0]=='n') writeoutput=0;
      else if (argv[i][0]=='c')
	{ if (isdigit(argv[i][1])) mincon=atoi(argv[i]+1); else usage(argv[0]); }
      else if (argv[i][0]=='q')
	{ quiet=1; }
      else if (argv[i][0]=='t')
	{  if (isdigit(argv[i][1])) testgap=atoi(argv[i]+1); else usage(argv[0]);  }
      else
	if ((argv[i][0]=='f') || (argv[i][0]=='F'))
	  {
	    if (given_sequence==1)
	      { fprintf(stderr,"Options f and F must be used at most once and never together. Exit.\n"); exit(1); }
	    if (argv[i][0]=='F') { endtestf=endtest_fix2fak; fixed=1; }
	    for (i++, sum=maxlength_odd=numberoddcycles=numbereven=numberodd=0; (i<argc) && (isdigit(argv[i][0])); i++)
	      { 
		buffer=atoi(argv[i]);
		if (buffer<girth) { fprintf(stderr,"Forced initial cycle contradicts girth -- exit.\n"); exit(1); }
		sum+=buffer;
		if (buffer&1) { bufferodd[numberodd]=buffer; numberodd++; }
		else { buffereven[numbereven]=buffer; numbereven++; }
	      }
	    if (nv!=sum) { fprintf(stderr,"Sum of cycle lengths doesn't equal chosen number of vertices. Exit.\n"); exit(1); }
	    sort(buffereven,numbereven); sort(bufferodd,numberodd);
	    for (j=0; j<numberodd; j++) wanted_sequence[j]=bufferodd[j];
	    for (j=0; j<numbereven; j++) wanted_sequence[numberodd+j]=buffereven[j];
	    given_sequence=1;
	    if ((i<argc) /*&& (!isdigit(argv[i][0]))*/) i--;
	  }
	else if (argv[i][0]=='m')
	  {
	    splitlevel=7;
	    i++; if (isdigit(argv[i][0])) splitcounter=atoi(argv[i]); else usage(argv[0]);
	    i++; if (isdigit(argv[i][0])) mod=atoi(argv[i]); else usage(argv[0]);
	    if ((splitcounter>=mod) || (mod<=0)) usage(argv[0]);
	  }
	else  usage(argv[0]); 
    }

  if (strong)
    { if (fixed) { fprintf(stderr,"Not yet prepared to use options S and F together. Exit. \n"); exit(1); }
      if (splitlevel>0) splitlevel+=2;
    }

  if (splitlevel>0) fprintf(stderr,"Splitlevel=%d.\n",splitlevel);
  
  //if (girth==3) set_OK_distances_pointer= &set_OK_distances_3;
  //else
  if (girth==4) set_OK_distances_pointer= &set_OK_distances_4;
  else if (girth==5) set_OK_distances_pointer= &set_OK_distances_5;
  else if (girth==6) set_OK_distances_pointer= &set_OK_distances_6;
  else set_OK_distances_pointer= &set_OK_distances_atleast7;

#ifdef GETSPLITS
  splitlevel=GETSPLITS;
#endif

   fprintf(stderr,"Testgap: %d\n",testgap);
    isolimitne=finalne-testgap;

 #ifdef GIRTH5
    if (girth<5)
      {
	fprintf(stderr,"Compiled with -DGIRTH5 -- so girth must be at least 5. Exit!\n");
	exit(1);
      }
#endif
#ifdef GIRTH6
    if (girth<6)
      {
	fprintf(stderr,"Compiled with -DGIRTH6 -- so girth must be at least 6. Exit!\n");
	exit(1);
      }
#endif
#ifdef GIRTH7
    if (girth<7)
      {
	fprintf(stderr,"Compiled with -DGIRTH7 -- so girth must be at least 7. Exit!\n");
	exit(1);
      }
#endif

  if (mincon>girth) girth=mincon;
  doublegirth=2*girth;

  if (use_oddness_result)
    {
      if ((mincon<4) || (nv>42))
	{ fprintf(stderr,"For these parameters it has not been proven that there are no snarks of oddness larger than 2. Ignoring option f.\n");
	  use_oddness_result=0;
	}
    }
      
  if (ODD(nv)) { fprintf(stderr,"Odd vertex number -- impossible.\n"); exit(0); }
  if (nv>63) { fprintf(stderr,"Too many vertices -- exit.\n"); exit(0); }

  allvertices= (((LONGTYPE)1)<<nv)-1;
  deg3nb_global[0][0]=deg3nb_global[0][1]=deg3nb_global[0][2]=deg3nb_global[0][3]=EMPTYSET;

  the_twofactors[0]=malloc(sizeof(LONGTYPE)*nv);
  if (the_twofactors[0]==NULL) { fprintf(stderr,"Do not get room for twofactors -- exit(1).\n"); exit(1); }
  the_cyclengths_van_top[0]=malloc(sizeof(NUMBERTYPE)*nv);
  if (the_cyclengths_van_top[0]==NULL) { fprintf(stderr,"Do not get room for 1 invariant of twofactors -- exit(1).\n"); exit(1); }
  the_vertices_with_given_cyclength[0]=malloc(sizeof(LONGTYPE)*nv);
  if (the_vertices_with_given_cyclength[0]==NULL) { fprintf(stderr,"Do not get room for 1 invariant of twofactors -- exit(1).\n"); exit(1); }
  maxnumbertwofactors[0]=1;
  
  for (i=1;i<=nv/2;i++)
    {
        the_twofactors[i]=malloc(sizeof(LONGTYPE)*nv*10);
	if (the_twofactors[i]==NULL) { fprintf(stderr,"Do not get room for twofactors -- exit(1).\n"); exit(1); }
	the_cyclengths_van_top[i]=malloc(sizeof(NUMBERTYPE)*nv*10);
	if (the_cyclengths_van_top[i]==NULL) { fprintf(stderr,"Do not get room for 10 invariants of twofactors -- exit(1).\n"); exit(1); }
	the_vertices_with_given_cyclength[i]=malloc(sizeof(LONGTYPE)*nv*10);
	if (the_vertices_with_given_cyclength[i]==NULL) { fprintf(stderr,"Do not get room for 10 invariants of twofactors -- exit(1).\n"); exit(1); }
	maxnumbertwofactors[i]=10;
    }

 for (i=0;i<=nv/2;i++)
    {
        the_isodatapointers[i]=malloc(sizeof(ISOSTRUCT *)*100);
	if (the_isodatapointers[i]==NULL) { fprintf(stderr,"Do not get room for isodata pointers -- exit(1).\n"); exit(1); }
	maxnumberisopointers[i]=100;
	the_isodatastructs[i]=malloc(sizeof(ISOSTRUCT)*100);
	if (the_isodatastructs[i]==NULL) { fprintf(stderr,"Do not get room for isodata structs -- exit(1).\n"); exit(1); }
	maxnumberisostructs[i]=100;
    }

  make2factors_odd(cyclelengths,0,0,0);

  #ifdef GETSPLITS
  fprintf(stderr,"%lu branches at level %d.\n",numberbranches,splitlevel);
  #else

  if (writeoutput) fprintf(stderr,"\n Wrote altogether %lu graphs.\n",counter);
  else  fprintf(stderr,"\n Generated altogether %lu graphs.\n",counter);
#endif
  
   times(&timestruct);
   fprintf(stderr,"Total user time: %.2lf seconds. \n\n",(double)timestruct.tms_utime/(double)sysconf(_SC_CLK_TCK));

   

   return 0;

}


==> tetration-1.0/TwoOddTwoFactor.hpp <==

#ifndef TETRATION_ODDTWOFACTOR_HPP
#define TETRATION_ODDTWOFACTOR_HPP

struct TwoOddTwoFactor {
    constexpr static int GIRTH = 4;
    constexpr static int DOUBLEGIRTH = 2 * GIRTH;

    typedef std::pair<Set, Set> TwoFactor;
    std::vector<TwoFactor> twoFactors{};

    int nv;
    int maxnumbergood2faks = 0, numbergood2faks;
    long sumnumber2faks = 0;

    Graph bitgraph;

    void clear() {
        twoFactors.clear();
        nv = bitgraph.order();
        numbergood2faks = 0;
    }

    void endtest() {
        int i, j, k, oldrest;
        Set remember;
        std::array<Set, 2> twofaksets = {};
        int numberodd = 0;

        Set marks = Set::bitRange(nv);

        for (int rest = nv; rest;) {
            oldrest = rest;
            if (rest < DOUBLEGIRTH) {
                if (rest & 1) {
                    if (numberodd == 1) {
                        numbergood2faks++;
                        twofaksets[1] = marks;
                        twoFactors.emplace_back(twofaksets[0], twofaksets[1]);
                    }
                } else {
                    if (numberodd == 2) {
                        numbergood2faks++;
                        twoFactors.emplace_back(twofaksets[0], twofaksets[1]);
                    }
                }
                return;
            } else {
                remember = marks;
                i = marks.findFirstSetBit();
                j = bitgraph[i].findFirstSetBit();
                k = bitgraph[i].withoutLowest().findFirstSetBit();
                marks &= ~(bitgraph[i] | bitgraph[k]); // also here girth at least 4 is used
                for (rest -= 4; (bitgraph[j] & marks).isNotEmpty();) {
                    j = (bitgraph[j] & marks).findFirstSetBit();
                    marks.removeBit(j);
                    rest--;
                    if (rest < GIRTH) {
                        rest = 0;
                        marks = {};
                        break;
                    }
                }
            }
            if ((oldrest - rest) & 1) {
                if (numberodd == 2) return;
                twofaksets[numberodd] = remember & (~marks);
                numberodd++;
            }
        }

        if (numberodd == 0) return;

        numbergood2faks++;
        twoFactors.emplace_back(twofaksets[0], twofaksets[1]);
    }

    /*********************************WEITERMATCHEN***********************/

    void weitermatchen(Set necessary, Set nb1, Set nb2, Set nb3) {
        /* versucht das matching auszubauen. Wenn es maximal ist und alle "forced"
           Knoten saturiert sind, wird die Entscheidung darauf reduziert, ob der
           Graph ohne dieses Matching faerbbar ist. Gibt 1 zurueck, wenn das bisherige
           Matching zu einer Faerbung fortsetzbar ist, 0 sonst. */

        int start, ziel;
        Set neighb, dummy, dummy2, dummy3, localnb1, localnb2, localnb3;

        if (nb1.isNotEmpty()) {
            start = nb1.findFirstSetBit();
            neighb = (necessary & bitgraph[start]);
            ziel = neighb.findFirstSetBit();
            necessary &= ~(Set::bitAt(start) | Set::bitAt(ziel));
            bitgraph.makeNonAdjacent(start, ziel);
            if (necessary.isEmpty()) { endtest(); } else {
                dummy = bitgraph[start] | bitgraph[ziel];
                dummy3 = nb3 & dummy;
                localnb3 = nb3 & (~dummy3) & necessary;
                dummy2 = nb2 & dummy;
                localnb2 = (nb2 | dummy3) & (~dummy2) & necessary;
                if ((nb1 & dummy & necessary).isEmpty()) {
                    localnb1 = (nb1 | dummy2) & necessary;
                    weitermatchen(necessary, localnb1, localnb2, localnb3);
                }
            }
            bitgraph.makeAdjacent(start, ziel);
            return;
        }

        if (nb2.isEmpty()) return; // This can happen, but only if the graph is not connected.

        start = nb2.findFirstSetBit();
        neighb = (necessary & bitgraph[start]);

        // first possibility:
        ziel = neighb.findFirstSetBit();
        necessary &= ~(Set::bitAt(start) | Set::bitAt(ziel));
        bitgraph.makeNonAdjacent(start, ziel);
        if (necessary.isEmpty()) { endtest(); } else {
            dummy = bitgraph[start] | bitgraph[ziel];
            dummy3 = nb3 & dummy;
            localnb3 = nb3 & (~dummy3) & necessary;
            dummy2 = nb2 & dummy;
            localnb2 = (nb2 | dummy3) & (~dummy2) & necessary;
            if ((nb1 & dummy & necessary).isEmpty()) {
                localnb1 = (nb1 | dummy2) & necessary;
                weitermatchen(necessary, localnb1, localnb2, localnb3);
            }
        }
        bitgraph.makeAdjacent(start, ziel);
        necessary.addBit(ziel);

        // second possibility:

        ziel = neighb.withoutLowest().findFirstSetBit();


        necessary.removeBit(ziel);
        bitgraph.makeNonAdjacent(start, ziel);

        if (necessary.isEmpty()) { endtest(); } else {
            dummy = bitgraph[start] | bitgraph[ziel];
            dummy3 = nb3 & dummy;
            localnb3 = nb3 & (~dummy3) & necessary;
            dummy2 = nb2 & dummy;
            localnb2 = (nb2 | dummy3) & (~dummy2) & necessary;
            if ((nb1 & dummy & necessary).isEmpty()) {
                localnb1 = (nb1 | dummy2) & necessary;
                weitermatchen(necessary, localnb1, localnb2, localnb3);
            }
        }

        bitgraph.makeAdjacent(start, ziel);
    }


    /**************************getspecial2faksets****************************/

    void getspecial2faksets() {
        // is de 3-reguliere graaf met 3 kleuren boogkleurbaar? Als ja: return 0 anders return 1.
     numbergood2faks = 0;

        /* nb1,nb2,nb3: toppen met graad 3 die 1,2,3 buren hebben met graad 3. For readability. It can also be inserted directly into the call of the function -- hopefully
         the optimizer does it.*/

        Set necessary = Set::bitRange(nv);

        int w = (bitgraph[0]).findFirstSetBit();
        necessary.removeBit(0);

        necessary.removeBit(w);
        bitgraph.makeNonAdjacent(0, w);
        /* belangrijk: girth>=4 => v en w hebben geen gemeenschappelijke buren! */
        Set nb2 = bitgraph[0] | bitgraph[w];
        weitermatchen(necessary, {}, nb2, necessary & (~nb2));
        bitgraph.makeAdjacent(0, w);
        necessary.addBit(w);

        int w1 = bitgraph[0].without(w).findFirstSetBit();

        necessary.removeBit(w1);
        bitgraph.makeNonAdjacent(0, w1);
        /* belangrijk: girth>=4 => v en v1 hebben geen gemeenschappelijke buren! */
        nb2 = bitgraph[0] | bitgraph[w1];
        weitermatchen(necessary, {}, nb2, necessary & (~nb2));
        bitgraph.makeAdjacent(0, w1);
        necessary.addBit(w1);

        int w2 = (bitgraph[0] & (~(Set::bitAt(w) | Set::bitAt(w1)))).findFirstSetBit();

        necessary.removeBit(w2);
        bitgraph.makeNonAdjacent(0, w2);
        /* belangrijk: girth>=4 => v en v1 hebben geen gemeenschappelijke buren! */
        nb2 = bitgraph[0] | bitgraph[w2];
        weitermatchen(necessary, {}, nb2, necessary & (~nb2));
        bitgraph.makeAdjacent(0, w2);
        necessary.addBit(w2);


        if (numbergood2faks > maxnumbergood2faks) maxnumbergood2faks = numbergood2faks;
        sumnumber2faks += numbergood2faks;
    }


    bool is_good_edge(Set N1, Set N2) const {
        for (const auto &[C1, C2]: twoFactors) {
            if (((N1 & C1) == N1 and (N2 & C2) == N2) or ((N1 & C2) == N1 and (N2 & C1) == N2)) {
                return false;
            }
        }
        return true;
    }
};

#endif //TETRATION_ODDTWOFACTOR_HPP

==> tetration-1.0/disjointSets.h <==
//
// Created by steven on 12/5/25.
//

#ifndef TETRATION_DISJOINTSETS_H
#define TETRATION_DISJOINTSETS_H


/*
 * Datastructuur voor het bijhouden van partities.
 * Toppen zijn van 0 tot n in een zeker type (short, int, ...)
 */

#include <array>

template<int order, typename nodetype>
struct DisjointSets{
    std::array<nodetype, order> parents;
    std::array<nodetype, order> rank;

    DisjointSets(){
        reset();
    }

    void reset(){
        parents = {};
        rank = {};
        for (int i = 0; i < order; ++i) {
            parents[i] = (nodetype) i;
            rank[i] = (nodetype) 0;
        }
    }

    nodetype findParent(nodetype x){
        if(parents[x] != x){
            parents[x] = findParent(parents[x]);
        }
        return parents[x];
    }

    void merge(nodetype x, nodetype y){
        x = findParent(x);
        y = findParent(y);

        if (x == y) {
            return;
        }

        if(rank[x] > rank[y]){
            parents[y] = x;
        }else if(rank[x] == rank[y]){
            parents[y] = x;
            rank[x] ++;
        }else{
            parents[x] = y;
        }
    }

    bool areEqual(nodetype x, nodetype y){
        return findParent(x) == findParent(y);
    }

};

#endif //TETRATION_DISJOINTSETS_H

==> tetration-1.0/graph.h <==


#ifndef TETRATION_GRAPH_H
#define TETRATION_GRAPH_H

#include "graph6.hpp"
#include <array>
#include <vector>
#include <functional>
#include <iostream>
#include <cassert>

template<typename T>
struct Empty{
    Empty()=default;
    Empty(const Empty &e)=default;
    Empty(T){}

    template<typename S>
    constexpr bool operator==(const S& ){return false;}
};


/*
 * A graph encoded as a list of bitsets.
 * There are three modes:
 *  - max_order=-1 gives graphs on the heap, having arbitrary order
 *  - max_order>0  gives graphs on the stack. Setting exact_order determines whether the max_order is the only permitted order (default = yes).
 */
template<typename Set, int max_order=-1, bool exact_order= (max_order != -1)>
struct BitGraph{
    typedef int Vertex;

     typedef std::conditional_t<max_order == -1,
        std::vector<Set>,
        std::array<Set, max_order == -1 ? 0: max_order>
    > Arr;

    static_assert(max_order >= -1);
    static_assert(max_order != -1 or !exact_order);

    [[no_unique_address]]
    Arr adj;

    [[no_unique_address]]
    std::conditional_t<exact_order, Empty<int>, int> order_f;

    typedef Set SetType;

    void test_range(Vertex v) const {
        assert(v >= 0 && v < order());
    }

    Set operator[] (Vertex v) const{
        test_range(v);
        return adj[v];
    }

    Set& operator[] (Vertex v) {
        test_range(v);
        return adj[v];
    }

    //All neighbours of v that are larger than v
    Set neighbours_up (Vertex v) const {
        test_range(v);
        return adj[v] & Set::fromRange(v);
    }

    //Add an edge between v and w
    void makeAdjacent(Vertex v, Vertex w) {
        test_range(v); test_range(w);
        adj[v].add(w);
        adj[w].add(v);
    }

    void makeNonAdjacent(Vertex v, Vertex w) {
        test_range(v); test_range(w);
        adj[v].remove(w);
        adj[w].remove(v);
    }

    //Construct a graph from a graph6-string
    explicit BitGraph(const std::string& graph6String): order_f(graph6N(graph6String)), adj({}){
        if constexpr (max_order == -1) {
            adj.resize(order_f);
        }else if constexpr (exact_order) {
            assert(order_f == max_order);
        }
        readGraph6(graph6String, *this, order());
    }

    //Create an empty graph of given order
    explicit BitGraph(int order): order_f(order), adj({}) {
        if constexpr (max_order == -1) {
            adj.resize(order);
        }else if constexpr (exact_order) {
            assert(order == max_order);
        }
    }

    BitGraph(): adj({}), order_f(0){}


    constexpr int order() const{
        if constexpr (exact_order){
            return max_order;
        }else{
            return order_f;
        }
    }

    //dynamically change the order of the graph
    void set_order(int order) {
        if constexpr (exact_order) {
            assert(max_order == order);
        }else {
            if constexpr (max_order != -1) {
                assert(0 <= order and order <= max_order);
            }
            order_f = order;
        }
    }

};

#endif //TETRATION_GRAPH_H


==> tetration-1.0/graph6.hpp <==

#ifndef READ_GRAPH6_H
#define READ_GRAPH6_H

#include <string>
#include <iostream>

//Find the order of the graph associated with this string
constexpr int graph6N(const std::string_view& graph6String){
    if(graph6String[0] != 126){
        return graph6String[0] - 63;
    }
    int nr = graph6String[1] - 63;
    nr <<= 6;
    nr |= graph6String[2] - 63;
    nr <<= 6;
    nr |= graph6String[3] - 63;
    return nr;
}

//Paste the edges encoded in the graph6-string into the first argument
template<typename GraphType>
inline void readGraph6(const std::string& graph6String, GraphType& graph, int order){
    int i = order < 63 ? 1 : 4;

    int x = 0; int y = 1;
    for(; i < graph6String.size(); ++i) {
        unsigned char c = graph6String[i] - 63;

        for (int j = 5; j >= 0; j--) {
            if (c & (1 << j)) {
                graph.makeAdjacent(x, y);
            }
            if (x + 1 < y) {
                x++;
            } else {
                y++;
                x = 0;
            }
        }
    }
}


inline void writeOrder(int order, std::ostream& os = std::cout){
    if(order < 63){
        os << (char) (order + 63);
    }else{
        unsigned int n = order;
        os << (char) (126);
        os << (char) ((n >> 12) + 63);
        os << (char) (((n >> 6) & 63U) + 63);
        os << (char) ((n & 63U) + 63);
    }
}


/*
 * Write the graph6-string of the given graph. Give an order if the graph container is larger than the actual graph.
 */
template<typename GraphType>
void writeGraph6(const GraphType& graph, std::ostream& os = std::cout, int order = -1){
    if(order == -1){order = graph.order();}

    writeOrder(order, os);

    unsigned char next = 0; int j = 5;
    for (int x = 1; x < order; ++x) {
        for (int y = 0; y < x; ++y) {
            if(graph[x][y]){
                next |= (unsigned char){1} << j;
            }
            j--;
            if(j < 0){
                os << static_cast<unsigned char>(next + 63);
                next = 0;
                j = 5;
            }
        }
    }
    if(j != 5){
        os << static_cast<unsigned char>(next + 63);
    }
}


#endif //READ_GRAPH6_H



==> tetration-1.0/nautyBitset.h <==
//
// Created by steven on 1/28/23.
//

#ifndef TETRATION_INVERSEBITSET_H
#define TETRATION_INVERSEBITSET_H


#include <cstdint>
#include <array>
#include <mmintrin.h>
#include <vector>
#include <ostream>
#include <cassert>

template<int maxSize>
struct InverseBitsetIterator;

template<int maxSize = 64>
struct InverseBitset {
    typedef std::conditional_t<maxSize == 64, uint64_t, unsigned __int128> bitword;

    [[no_unique_address]]
    bitword w;

    static_assert(maxSize == 64 or maxSize == 128);

    constexpr static bitword bitAt(int i) {
        return bitword{1} << (maxSize - 1 - i);
    }

    //Construct a bitset of which the first 'length' bits are set
    constexpr static InverseBitset bitRange(int length) {
        assert(length >= 0 and length <= maxSize);
        if (length == 0) { return InverseBitset(); }
        return (~InverseBitset{}) << (maxSize - length);
    }

    //Construct a bitset of which a range of bits is set
    constexpr static InverseBitset bitRange(int startIncl, int stopExcl) {
        assert(stopExcl >= startIncl);
        return bitRange(stopExcl - startIncl) >> startIncl;
    }

    //Construct a bitset for which all bits starting from 'startIncl' and higher are set
    constexpr static InverseBitset fromRange(int startIncl) {
        return (~InverseBitset{}) >> startIncl;
    }

    constexpr bool hasBit(int i) const {
        return (w & bitAt(i)) != bitword{0};
    }

    constexpr bool operator[](int i) const {
        return hasBit(i);
    }

    void addBit(int i) {
        w |= bitAt(i);
    }

    void add(int i) {
        addBit(i);
    }

    void removeBit(int i) {
        w &= ~(bitAt(i));
    }

    void remove(int i) {
        removeBit(i);
    }

    void toggleBit(int i) {
        w ^= bitAt(i);
    }

    //Return the bits in range [0..n[ not present in this bitset
    InverseBitset complement(int n) const {
        return bitRange(n) & (~w);
    }

    //If you know this set is a subset of [0..n[
    InverseBitset complementByXOR(int n) const {
        return bitRange(n) ^ (*this);
    }

    InverseBitset without(int i) {
        return InverseBitset(w & ~bitAt(i));
    }

    constexpr InverseBitset with(int i) const {
        return InverseBitset(w | bitAt(i));
    }

    //--------weights------------------

    constexpr bool isEmpty() const {
        return w == bitword{0};
    }

    constexpr bool isNotEmpty() const {
        return !isEmpty();
    }

    constexpr int popcount() const {
        if constexpr (sizeof(bitword) == 16) {
            return __builtin_popcountll(w) + __builtin_popcountll(w >> 64);;
        } else if constexpr (sizeof(bitword) == 4) {
            return __builtin_popcount(w);
        } else {
            return __builtin_popcountll(w);
        }
    }

    constexpr int size() const {
        return popcount();
    }

    /*
     * Check if the number of set bits in w is equal to a predefined number
     */
    constexpr bool hasWeight(int weight) const {
        return popcount() == weight;
    }

    /*
     * Check if the number of set bits in w is equal to a predefined constexpr number
     */
    template<int weight>
    constexpr bool hasWeight() const {
        static_assert(weight >= 0);

        if constexpr (weight == 0) {
            return isEmpty();
        } else if constexpr (weight == 1) {
            return (!(w & (w - 1))) && w;
            //        return w && !(w & (w-1));
        } else {
            return hasWeight(weight);
        }
    }

    /*
     * Check if the number of set bits in w is at least a predefined number
     */
    template<int weight>
    constexpr bool hasAtLeastWeight() const {
        static_assert(weight >= 0);

        if constexpr (weight <= 0) {
            return true;
        } else if constexpr (weight == 1) {
            return isNotEmpty();
        } else if constexpr (weight == 2) {
            return withoutLowest().isNotEmpty();
        } else {
            return popcount() >= weight;
        }
    }

    //Find the index of the first set bit in this bitset.  Undefined if the bitset is empty.
    constexpr int findFirstSetBit() const {
        assert(isNotEmpty());
        if constexpr (maxSize <= 64) {
            return __builtin_clzll(w);
        } else {
            assert(false);
        }
    }

    //Return this bitset but with the lowest-order bit cleared
    constexpr InverseBitset withoutLowest() const {
        if (isEmpty()) { return bitword{0}; }
        return w ^ bitAt(findFirstSetBit());
    }

    //Return the lowest-order bit (as a bitset) present in this bitset
    constexpr InverseBitset lowestOrderBit() const {
        return w ^ withoutLowest();
    }

    //Find first set bit, toggle it, and set argument to the index of this set bit.
    //Return whether this bitset was non-empty
    // if 'safe', prevents undefined (but ignored) behaviour at the cost of an extra branch
    template<bool safe = true>
    bool consume_next_bit(int &index) {
        bool cont = isNotEmpty();
        if constexpr (safe) {
            if (!cont) { return false; }
        }
        index = findFirstSetBit();
        //        w ^= bitAt(index);
        w = withoutLowest().w;
        return cont;
    }

    constexpr InverseBitsetIterator<maxSize> begin() const;

    constexpr static InverseBitsetIterator<maxSize> end();

    //-----------Constructors-------------

    //Create a bitword from an array of the indices of all present bits
    template<typename T, unsigned long size, int i = size>
    constexpr static bitword bitWordFromArray(const std::array<T, size> &indices) {
        static_assert(i >= 0);

        if constexpr (i == 0) {
            return bitword{0};
        } else {
            return bitAt(indices[i - 1]) | bitWordFromArray<T, size, i - 1>(indices);
        }
    }


    constexpr InverseBitset(const bitword &word) : w(word) {
    }

    constexpr InverseBitset() : w(bitword{0}) {
    }

    explicit InverseBitset(const std::vector<int> &indices) {
        w = (bitword) 0;
        for (int i: indices) { w |= bitAt(i); }
    }

    template<typename T, unsigned long size>
    constexpr explicit InverseBitset(const std::array<T, size> &indices) : w(bitWordFromArray(indices)) {
    }


    constexpr InverseBitset operator&(const InverseBitset &other) const {
        return InverseBitset(w & other.w);
    }

    constexpr void operator &=(const InverseBitset &other) {
        w &= other.w;
    }

    constexpr InverseBitset operator|(const InverseBitset &other) const {
        return InverseBitset(w | other.w);
    }

    constexpr void operator |=(const InverseBitset &other) {
        w |= other.w;
    }

    constexpr InverseBitset operator ^(const InverseBitset &other) const {
        return InverseBitset(w ^ other.w);
    }

    constexpr void operator ^=(const InverseBitset &other) {
        w ^= other.w;
    }

    constexpr InverseBitset operator~() const {
        return InverseBitset(~w);
    };

    constexpr bool operator==(const InverseBitset &other) const {
        return w == other.w;
    }

    constexpr bool operator!=(const InverseBitset &other) const {
        return w != other.w;
    }

    constexpr InverseBitset operator<<(int x) {
        return w << x;
    }

    constexpr InverseBitset operator>>(int x) {
        return w >> x;
    }
};

template<int maxSize = 64>
struct InverseBitsetIterator {
    InverseBitset<maxSize> current;

    constexpr bool operator !=(const InverseBitsetIterator &other) const {
        return current != other.current;
    }

    void operator++() {
        current = current.withoutLowest();
    }

    int operator*() const {
        return current.findFirstSetBit();
    }
};

template<int maxSize>
constexpr InverseBitsetIterator<maxSize> InverseBitset<maxSize>::begin() const {
    return InverseBitsetIterator<maxSize>{InverseBitset<maxSize>{*this}};
}

template<int maxSize>
constexpr InverseBitsetIterator<maxSize> InverseBitset<maxSize>::end() {
    return InverseBitsetIterator<maxSize>{InverseBitset<maxSize>{0}};
}

#endif //TETRATION_INVERSEBITSET_H


==> tetration-1.0/nauwrap.hpp <==
//
// Created by steven on 11/13/25.
//


#ifndef TETRATION_NAUWRAP_H
#define TETRATION_NAUWRAP_H

#include <array>
#include <set>
#include <map>

namespace nautyWrapper {
#include "disjointSets.h"
#include "nauty.h"

    template<int maxOrder, typename Set>
    struct NautyWrapper {
        typedef BitGraph<Set, maxOrder, false> Graph;

        DEFAULTOPTIONS_GRAPH(options);
        statsblk stats;

        Graph cang{maxOrder};
        const Graph *g;
        constexpr static int maxM = 1;

        typedef std::array<int, maxOrder> Arr;
        Arr orbit{};
        Arr ptn{};
        Arr lab{};

        std::vector<Arr> generators{};

        constexpr static Arr defaultLab = []() {
            Arr arr{};
            for (int i = 0; i < maxOrder; ++i) { arr[i] = i; }
            return arr;
        }();

        inline static NautyWrapper *staticThis;

        void loadGraph(const Graph *gs) {
            g = gs;
        }

        void calculate_automorphisms(int order) {
            generators.clear();
            lab = defaultLab;
            densenauty((graph *) (g->adj.data()), lab.data(), ptn.data(), orbit.data(), &options, &stats, maxM, order,
                       (graph *) cang.adj.data());
        }

        void procesAutomorphism(const int *perm) {
            Arr generator{};
            for (int i = 0; i < maxOrder; ++i) {
                generator[i] = perm[i];
            }
            generators.emplace_back(generator);
        }

        static void receiveAutomorphism(int count, int *perm, int *orbits, int nrOfOrbits, int stabvertex,
                                        int nrVertices) {
            auto &self = *staticThis;
            self.procesAutomorphism(perm);
        }

        NautyWrapper() {
            options.writeautoms = FALSE;
            options.defaultptn = TRUE;
            options.getcanon = TRUE;
            //        options.invarproc = DEFAULTOPTIONS;
            options.userautomproc = &NautyWrapper<maxOrder, Set>::receiveAutomorphism;

            staticThis = this;
        }

        typedef std::pair<int, int> Edge;
        std::map<Edge, int> edgeMap{};

        DisjointSets<maxOrder * 3 * 2, short> disjointSet{};


        bool edge_in_edge_orb(int v, int w, int a, int b, int c, int d) const {
            std::set<Edge> seen{};
            Edge choice = v < w ? Edge{v, w} : Edge{w, v};
            std::vector<Edge> queue{};
            int queueStart = 0;
            queue.push_back(choice);
            seen.insert(choice);
            Edge target1 = a < b ? Edge{a, b} : Edge{b, a};
            Edge target2 = c < d ? Edge{c, d} : Edge{d, c};

            while (queueStart < queue.size()) {
                const Edge current = queue[queueStart++];

                if (current == target1 or current == target2) {
                    return true;
                }

                for (const auto &gen: generators) {
                    Edge next{gen[current.first], gen[current.second]};
                    if (next.first > next.second) {
                        next = {next.second, next.first};
                    }


                    if (seen.find(next) == seen.end()) {
                        seen.insert(next);
                        queue.push_back(next);
                    }
                }
            }
            return false;
        }

        typedef std::array<int, 4> DPath;

        std::map<DPath, int> dpathlabels{};

        void make_labels() {
            dpathlabels.clear();
            int label = 0;
            for (int v = 0; v < my_graph.order(); ++v) {
                for (auto w: my_graph.neighbours_up(v)) {
                    for (auto v1: my_graph[v].without(w)) {
                        for (auto w1: my_graph[w].without(v)) {
                            dpathlabels[{v, w, v1, w1}] = label++;
                        }
                    }
                }
            }
        }

        void find_dpath_orbits() {
            make_labels();
            disjointSet.reset();
            for (auto &[dp, num]: dpathlabels) {
                DPath symm = {dp[0], dp[1], last_neighbour(dp[0], dp[2], dp[1]), last_neighbour(dp[1], dp[3], dp[0])};
                assert(dpathlabels.find(symm) != dpathlabels.end());
                disjointSet.merge(num, dpathlabels[symm]);
            }
            for (auto &[dp, num]: dpathlabels) {
                for (auto &perm: generators) {
                    DPath permuted = {perm[dp[0]], perm[dp[1]], perm[dp[2]], perm[dp[3]]};
                    if (perm[dp[0]] > perm[dp[1]]) {
                        permuted = {perm[dp[1]], perm[dp[0]], perm[dp[3]], perm[dp[2]]};
                    }
                    assert(dpathlabels.find(permuted) != dpathlabels.end());
                    auto nieuwNum = dpathlabels[permuted];
                    //merge
                    disjointSet.merge(num, nieuwNum);
                }
            }
        }

        std::vector<DPath> canonical_dpaths() const {
            std::vector<DPath> canonical{};
            for (const auto &[dpath, num]: dpathlabels) {
                if (disjointSet.parents[num] == num) {
                    canonical.push_back(dpath);
                }
            }
            return canonical;
        }
    };
}

#endif //TETRATION_NAUWRAP_H


==> tetration-1.0/tetration.cpp <==
/**
 * Tetration: apply edge doubling to construct g4-snarks from all snarks on n-2 vertices
 *
 * Author: Steven Van Overberghe
 * In collaboration with Gunnar Brinkmann
 * 2026
 */

#include "nautyBitset.h"
#include "graph.h"

#include <vector>


#ifdef RIGID
constexpr bool assume_rigid = true;
#else
constexpr bool assume_rigid = false;
#endif

#ifdef NOCAN
constexpr bool no_canonicity = true;
#else
constexpr bool no_canonicity = false;
#endif

#ifdef MAXN
constexpr int max_order = MAXN;
#else
constexpr int max_order = 42;
#endif


typedef InverseBitset<64> Set;
typedef BitGraph<Set, max_order, false> Graph;

#include "TwoOddTwoFactor.hpp"


TwoOddTwoFactor oddTwoFactor;

Graph my_graph;


auto last_neighbour(int v, int neigh, int neigh2) {
    return my_graph[v].without(neigh).without(neigh2).findFirstSetBit();
}

#include "nauwrap.hpp"
nautyWrapper::NautyWrapper<max_order, Set> wrapper{};

int thisRes = 0;
int thisMod = 0;
long outCount = 0;


void test_degrees() {
    for (int i = 0; i < my_graph.order(); ++i) {
        assert(my_graph[i].hasWeight<3>());
    }
}


void write_graph(const Graph& graph) {
    outCount++;
    writeGraph6(graph);
    std::cout << std::endl;
}


//For residual dfs: was the edge v->w taken in that direction?
std::array<Set, max_order> edge_taken{};
std::array<Set, max_order> residual_left{}; //Stack for dfs
std::array<int, max_order> residual_path{};


//Find a path from vertex 'start' to a goal vertex, residual on earlier paths
//Return if a path was found, (and the residual graph was altered)
bool find_residual_path(int start, Set seen, Set goal) {
    residual_path[0] = start;
    residual_left[0] = my_graph[start] & ~seen & ~edge_taken[start];
    seen.add(start);
    int path_index = 0;
    bool found = false;

    while (path_index >= 0) {
        Set &candidates = residual_left[path_index];
        if (candidates.isEmpty()) {
            assert(seen[residual_path[path_index]]);
            seen.toggleBit(residual_path[path_index]);
            path_index--; //Dead end
            continue;
        }

        auto v = candidates.findFirstSetBit();
        candidates.toggleBit(v);

        //Go to v:
        assert(not seen[v]);
        seen.toggleBit(v);
        path_index++;
        residual_path[path_index] = v;
        residual_left[path_index] = my_graph[v] & (~seen) & (~edge_taken[v]);

        if (goal[v]) {
            found = true;
            break;
        }
    }

    if (!found) { return false; }

    //Walk along the path and fix residual graph
    auto prev = residual_path[0];
    for (int i = 1; i < path_index; ++i) {
        auto v = residual_path[i];
        assert(not edge_taken[prev][v]);

        //Was the edge taken in the other direction?
        if (edge_taken[v][prev]) {
            //They cancel
            edge_taken[v].toggleBit(prev);
        } else {
            edge_taken[prev].toggleBit(v);
        }

        prev = v;
    }
    return true;
}


//Check if the 'other' contraction would also lead to a cyclically 4-edge connected graph
//Since a non-cyclical 3-edge cut is always trivial in this case, we can compute this with a flow algorithm
bool is_4_edge_connected(int v, int w, int x, int y) {
    edge_taken = {};
    Set forbidden{};
    forbidden.add(v);
    forbidden.add(w);
    forbidden.add(x);
    forbidden.add(y);

    int start1 = (my_graph[v] & ~forbidden).findFirstSetBit();
    int start2 = (my_graph[w] & ~forbidden).findFirstSetBit();
    Set goal{};
    goal |= my_graph[x] & ~forbidden;
    goal |= my_graph[y] & ~forbidden;

    //Check if at least 3 edge-disjoint paths can be made from one side of the square to the other
    for (int i = 0; i < 3; ++i) {
        //Find a path from start1
        if (!find_residual_path(start1, forbidden, goal)) {
            //Try the other start
            if (!find_residual_path(start2, forbidden, goal)) {
                return false;
            }
        }
    }

    return true;
}


typedef std::array<int, 4> Quadrangle;
std::vector<Quadrangle> quadrangles{};

Set inQuadrangle{};

void allQuadrangles(const Graph &g) {
    quadrangles.clear();
    inQuadrangle = {};

    for (int v = 0; v < g.order(); ++v) {
        for (int w = v + 1; w < g.order(); ++w) {
            if ((my_graph[v] & my_graph[w]).hasAtLeastWeight<2>()) {
                //vierkant
                auto z = (my_graph[v] & my_graph[w]).findFirstSetBit();
                int z2 = (my_graph[v] & my_graph[w]).without(z).findFirstSetBit();
                if (v < z and v < z2) {
                    quadrangles.emplace_back(Quadrangle{v, z, w, z2});
                }
                //No vertex is in more than 2 quadrangles; exclude those who are in 2
                inQuadrangle ^= Set::bitWordFromArray<int, 2>({v, w});
            }
        }
    }
}


bool isInQuad(const Quadrangle &quad, int v) {
    for (int w: quad) {
        if (v == w) { return true; }
    }
    return false;
}

bool sameQuad(int v, int w) {
    for (const auto &quad: quadrangles) {
        if (isInQuad(quad, v) and isInQuad(quad, w)) { return true; }
    }
    return false;
}


int can_neigh(int v_can) {
    assert((my_graph[v_can] & inQuadrangle).hasAtLeastWeight<1>());

    if ((my_graph[v_can] & inQuadrangle).hasWeight<1>()) {
        return (my_graph[v_can] & inQuadrangle).findFirstSetBit();
    }


    for (int v = 0; v < my_graph.order(); ++v) {
        auto w = wrapper.lab[v];
        if ((my_graph[v_can] & inQuadrangle)[w] and sameQuad(v_can, w)) {
            return w;
        }
    }

    assert(false);
    throw;
}

bool is_wrong_edge(int v, int w, int v_can, int w_can) {
    if constexpr (no_canonicity) {
        return false;
    }else {
        return not wrapper.edge_in_edge_orb(v_can, w_can, v, w, my_graph.order() - 2, my_graph.order() - 1);
    }
}


bool was_canonical_op(int v, int w) {
    if constexpr (no_canonicity) {
        return true;
    }
    wrapper.loadGraph(&my_graph);
    wrapper.calculate_automorphisms(my_graph.order());
    const auto &orbs = wrapper.orbit;


    Set quadOrbs = Set::bitWordFromArray<int, 4>({
        orbs[v], orbs[w], orbs[my_graph.order() - 1], orbs[my_graph.order() - 2]
    });

    allQuadrangles(my_graph);
    assert(inQuadrangle.isNotEmpty());
    int i = 0; //The canonical vertex
    for (i = 0; i < my_graph.order(); ++i) {
        if (inQuadrangle[wrapper.lab[i]]) {
            break;
        }
    }
    int v_can = wrapper.lab[i];

    if (not quadOrbs[wrapper.orbit[v_can]]) {
        //Canonical vertex is not in same orbit as the new square
        return false;
    }

    //Now check if the 'edge' (pair) around that vertex was canonical
    int smallest_neigh = can_neigh(v_can);

    if ((my_graph[v_can] & inQuadrangle).hasAtLeastWeight<2>() and is_wrong_edge(v, w, v_can, smallest_neigh)) {
        //check if the canonical edge is actually a candidate
        assert(my_graph[v][my_graph.order()-2]);
        assert(my_graph[w][my_graph.order()-1]);

        return not is_4_edge_connected(v, w, my_graph.order() - 2, my_graph.order() - 1);
    }
    return true;
}


void subdivide(int v, int w, int v1, int v2, int w1, int w2) {
    int n = my_graph.order();
    my_graph.adj[n] = {};
    my_graph.adj[n + 1] = {};
    my_graph.set_order(n + 2);

    my_graph.makeNonAdjacent(v, v2);
    my_graph.makeNonAdjacent(w, w2);
    my_graph.makeAdjacent(v, n);
    my_graph.makeAdjacent(w, n + 1);
    my_graph.makeAdjacent(n, n + 1);
    my_graph.makeAdjacent(v2, n);
    my_graph.makeAdjacent(w2, n + 1);

    test_degrees();
    if (was_canonical_op(v, w)) {
        write_graph(my_graph);
    }

    my_graph.makeNonAdjacent(w, w1);
    my_graph.makeNonAdjacent(n + 1, w2);

    my_graph.makeAdjacent(w, w2);
    my_graph.makeAdjacent(w1, n + 1);

    test_degrees();
    if (was_canonical_op(v, w)) {
        write_graph(my_graph);
    }

    test_degrees();
    my_graph.makeAdjacent(v, v2);
    my_graph.makeNonAdjacent(n, n + 1);
    my_graph.makeNonAdjacent(v, n);
    my_graph.makeNonAdjacent(v2, n);
    my_graph.makeNonAdjacent(w, n + 1);
    my_graph.makeNonAdjacent(w1, n + 1);

    my_graph.makeAdjacent(w, w1);

    my_graph.set_order(n);
    test_degrees();
}


//Double the edge {v,w} by subdividing {v,v2} and {w,w2}
void subdivide_one(int v, int w, int v2, int w2) {
    int n = my_graph.order();
    my_graph.adj[n] = {};
    my_graph.adj[n + 1] = {};
    my_graph.set_order(n + 2);

    my_graph.makeNonAdjacent(v, v2);
    my_graph.makeNonAdjacent(w, w2);
    my_graph.makeAdjacent(v, n);
    my_graph.makeAdjacent(w, n + 1);
    my_graph.makeAdjacent(n, n + 1);
    my_graph.makeAdjacent(v2, n);
    my_graph.makeAdjacent(w2, n + 1);

    test_degrees();
    if (was_canonical_op(v, w)) {
        write_graph(my_graph);
    }

    my_graph.makeNonAdjacent(v, n);
    my_graph.makeNonAdjacent(w, n + 1);

    my_graph.makeNonAdjacent(v2, n);
    my_graph.makeNonAdjacent(w2, n + 1);

    my_graph.makeAdjacent(w, w2);
    my_graph.makeAdjacent(v, v2);

    my_graph.set_order(n);
    test_degrees();
}



bool is_suitable_edge(int v, int w) {
    auto N1 = my_graph[v].without(w).with(v);
    auto N2 = my_graph[w].without(v).with(w);
    return oddTwoFactor.is_good_edge(N1, N2);
}


void all_suitable_edges() {
    for (int v = 0; v < my_graph.order(); ++v) {
        for (int w: my_graph.neighbours_up(v)) {
            if (is_suitable_edge(v, w)) {
                subdivide(v, w,
                          my_graph[v].without(w).findFirstSetBit(),
                          my_graph[v].without(w).withoutLowest().findFirstSetBit(),
                          my_graph[w].without(v).findFirstSetBit(),
                          my_graph[w].without(v).withoutLowest().findFirstSetBit());
            }
        }
    }
}

template<bool rigid>
void process_graph(std::string& line) {
    my_graph = Graph(line);
    test_degrees();

    oddTwoFactor.bitgraph = my_graph;
    oddTwoFactor.clear();
    oddTwoFactor.getspecial2faksets();

    if constexpr (rigid) {
        all_suitable_edges();
    } else {
        wrapper.loadGraph(&my_graph);
        wrapper.calculate_automorphisms(my_graph.order());

        if (wrapper.generators.empty()) {
            all_suitable_edges();
        } else {
            wrapper.find_dpath_orbits();
            auto canonical = wrapper.canonical_dpaths();
            for (auto &dp: canonical) {
                if (!is_suitable_edge(dp[0], dp[1])) { continue; }
                subdivide_one(dp[0], dp[1], dp[2], dp[3]);
            }
        }
    }
}





int main(int argc, char *argv[]) {
    static_assert(max_order >= 0 and max_order <= 64);
    if (argc > 1) {
        if (argc != 3) {
            std::cerr << "Usage: tetration rem mod (or no parameters at all)" << std::endl;
            return 1;
        }
        thisRes = std::stoi(std::string(argv[1]));
        thisMod = std::stoi(std::string(argv[2]));
        if (thisRes < 0 or thisMod < 0 or thisRes >= thisMod) {
            std::cerr << "Modulo parameters not correct." << std::endl;
            return 1;
        }
        std::cerr << "Doing " << thisRes << " mod " << thisMod << std::endl;
    }else {
        thisRes = 0; thisMod = 1;
    }

    if constexpr (assume_rigid) {
        std::cerr << "Assuming input graphs are rigid!" << std::endl;
    }

    int modc = 0;
    std::string line;
    long lineNr = 0;
    while (std::cin >> line) {
        if (modc == thisRes) {
            process_graph<assume_rigid>(line);
        }

        lineNr++;
        modc++;
        if (modc == thisMod) { modc = 0; }
    }

    std::cerr << lineNr << " graphs read." << std::endl;
    std::cerr << outCount << " graphs output." << std::endl;
    return 0;
}

